Multilevel network meta-regression for general likelihoods: synthesis of individual and aggregate data with applications to survival analysis

Network meta-analysis combines aggregate data (AgD) from multiple randomised controlled trials, assuming that any effect modifiers are balanced across populations. Individual patient data (IPD) meta-regression is the "gold standard" method to relax this assumption, however IPD are frequently only available in a subset of studies. Multilevel network meta-regression (ML-NMR) extends IPD meta-regression to incorporate AgD studies whilst avoiding aggregation bias, but currently requires the aggregate-level likelihood to have a known closed form. Notably, this prevents application to time-to-event outcomes. We extend ML-NMR to individual-level likelihoods of any form, by integrating the individual-level likelihood function over the AgD covariate distributions to obtain the respective marginal likelihood contributions. We illustrate with two examples of time-to-event outcomes, showing the performance of ML-NMR in a simulated comparison with little loss of precision from a full IPD analysis, and demonstrating flexible modelling of baseline hazards using cubic M-splines with synthetic data on newly diagnosed multiple myeloma. ML-NMR is a general method for synthesising individual and aggregate level data in networks of all sizes. Extension to general likelihoods, including for survival outcomes, greatly increases the applicability of the method. R and Stan code is provided, and the methods are implemented in the multinma R package.

==> anc/README.txt <==
###############################################################################
# Analysis code and data to accompany the manuscript:
#
#   Multilevel network meta-regression for general likelihoods: synthesis of 
#   individual and aggregate data with applications to survival analysis
#
###############################################################################

This archive contains two sets of analysis code, one which implements the 
analyses using the multinma R package, and another which calls Stan models 
directly. We recommend following the multinma scripts for most analysis
purposes; the latter may be useful for those wishing to further modify the 
models beyond the level of customisation offered by the multinma package.


# Analyses using multinma

The folder `multinma` contains R code to recreate the analyses in the
paper using the multinma R package:

 * `multinma/simulated_parametric_survival.R` recreates the simulated example,
   fitting parametric proportional hazards models to data simulated from a 
   Weibull distribution.

 * `multinma/ndmm_survival.R` recreates the newly diagnosed multiple myeloma 
   example, fitting models with a flexible M-spline baseline hazard. Synthetic 
   data are included in the multinma R package.


# Analyses using Stan directly

The folder `rstan` contains R code to recreate the analyses in the
paper, setting up and calling Stan models directly via the rstan package:

 * `rstan/simulated_parametric_survival.R` recreates the simulated example,
   fitting parametric proportional hazards models to data simulated from a 
   Weibull distribution. The corresponding Stan code is found in
   `rstan/survival_param.stan`.

 * `rstan/ndmm_survival.R` recreates the newly diagnosed multiple myeloma 
   example, fitting models with a flexible M-spline baseline hazard. Synthetic
   data are constructed from the summary information in the folder `ndmm_data`.
   The corresponding Stan code is found in `rstan/survival_mspline.stan`.


==> anc/multinma/multinma_survival.Rproj <==
Version: 1.0

RestoreWorkspace: Default
SaveWorkspace: Default
AlwaysSaveHistory: Default

EnableCodeIndexing: Yes
UseSpacesForTab: Yes
NumSpacesForTab: 2
Encoding: UTF-8

RnwWeave: Sweave
LaTeX: pdfLaTeX


==> anc/multinma/ndmm_survival.R <==
################################################################################
# Analysis of Newly Diagnosed Multiple Myeloma PFS using flexible M-splines on 
# the baseline hazard with Multilevel Network Meta-Regression
################################################################################

# For data manipulation and plotting
library(dplyr)
library(tidyr)
library(ggplot2)
library(patchwork)

# For KM plots
library(survival)

# multinma for fitting ML-NMR models
library(multinma)
options(mc.cores = parallel::detectCores())

# For model comparison using LOOIC
library(loo)

# For tables
library(xtable)

# Fonts for plots
library(showtext)
font_add_google("Source Sans Pro")
showtext_auto()


# Colour palettes
trt_pal <- c(Pbo = "#113259", Len = "#865800", Thal = "#55A480")


# Set up output directories -----------------------------------------------

if (!dir.exists("./figures")) dir.create("./figures")
if (!dir.exists("./tables")) dir.create("./tables")


# Synthetic data ----------------------------------------------------------

# The NDMM data are available in the multinma package. For details of how
# these are constructed, see rstan_survival/rstan_ndmm_survival.R

# IPD - (synthetic) individual event/censoring times and covariates
head(ndmm_ipd)

# AgD - reconstructed event/censoring times from published KM curves
head(ndmm_agd)

# AgD - summary covariate distributions
ndmm_agd_covs


# Produce KM plots
kmdat <- bind_rows(ndmm_ipd, ndmm_agd) %>% 
  group_by(studyf, trtf) %>% 
  group_modify(~with(survfit(Surv(eventtime, event = status) ~ 1, data = .),
                     tibble(time, n.censor, estimate = surv, std.err, upper, lower))) %>% 
  # Add S(0) = 1
  group_modify(~add_row(., time = 0, n.censor = 0, estimate = 1, std.err = 0, upper = 1, lower = 1, .before = 0)) %>% 
  arrange(studyf, trtf, time)

ggplot(kmdat, aes(x = time, y = estimate, colour = trtf)) +
  geom_step() +
  geom_point(shape = 3, data = function(x) filter(x, n.censor >= 1)) +
  facet_wrap(~studyf) +
  labs(y = "Survival probability", x = "Time") +
  coord_cartesian(ylim = c(0, 1)) +
  scale_colour_manual("Treatment", 
                      breaks = c("Pbo", "Len", "Thal"), 
                      values = trt_pal) +
  theme_multinma(base_family = "Source Sans Pro") +
  theme(legend.position = "top", legend.box.spacing = unit(0, "lines"))

ggsave("./figures/ndmm_survival_sim_curves.pdf", width = 6, height = 5, scale = 1.2)



# Function for easy formatting of estimates in tables
tabfmt <- function(x, digits = 2, format = "f",
                   trunc.lo = 0, #10^-digits,
                   na.char = "-",
                   prefix = "$", suffix = "$", ...) {
  out <- formatC(x, digits = digits, format = format, ...)
  out[x > 0 & x < trunc.lo] <- paste0("<", trunc.lo)
  out[x < 0 & x > trunc.lo] <- paste0(">-", trunc.lo)
  out[is.na(x) | is.nan(x)] <- na.char
  if (!is.null(prefix) || !is.null(suffix)) out <- paste0(prefix, out, suffix)
  return(out)
}

# Function for only printing (sub) grouping variables on the first row
subfmt <- function(subgroup, by = rep_len(1, length(subgroup))) {
  #if (mode(subgroup) != "character") stop("Only character subgroup supported.")
  
  out <- as.character(subgroup)
  
  for (i in 2:length(subgroup)) {
    if (subgroup[i] == subgroup[i - 1] && by[i] == by[i - 1]) {
      out[i] <- ""
    }
  }
  
  return(out)
}


# Table of baseline covariates
bind_rows(
  summarise(ndmm_ipd, 
            N = n(),
            age_mean = mean(age), age_sd = sd(age),
            iss_stage3 = mean(iss_stage3),
            response_cr_vgpr = mean(response_cr_vgpr),
            male = mean(male),
            .by = c(studyf, trtf)),
  transmute(ndmm_agd_covs,
            studyf, trtf,
            N = sample_size,
            age_mean, age_sd, iss_stage3, response_cr_vgpr, male)
) %>% 
  arrange(studyf, trtf) %>% 
  transmute(
    studyf,
    `Study / Treatment` = recode_factor(trtf, Pbo = "\\quad Placebo", Len = "\\quad Lenalidomide", Thal = "\\quad Thalidomide"), 
    `Sample size` = tabfmt(N, 0),
    `Age (years)` = paste(tabfmt(age_mean), tabfmt(age_sd, prefix = "$(", suffix = ")$")),
    `ISS Stage III (\\%)` = tabfmt(iss_stage3 * 100),
    `Response CR/VGPR (\\%)` = tabfmt(response_cr_vgpr * 100),
    `Male (\\%)` = tabfmt(male * 100),
  ) %>% 
  group_by(studyf) %>% 
  group_modify(~add_row(.x, `Study / Treatment` = .y$studyf, .before = 1)) %>% 
  ungroup() %>% 
  select(-studyf) %>% 
  
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/ndmm_baseline_covariates.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = TRUE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         add.to.row = lst(pos = list(3, 6, 9, 12, 15),
                          command = rep_len("[0.5ex]", length(pos))),
         hline.after = 0,
         comment = FALSE)}


# Set up network ----------------------------------------------------------

# Create treatment class variable
ndmm_ipd$trtclass <- case_match(ndmm_ipd$trtf, 
                                "Pbo" ~ "Placebo",
                                c("Len", "Thal") ~ "Active")

ndmm_agd$trtclass <- case_match(ndmm_agd$trtf, 
                                "Pbo" ~ "Placebo",
                                c("Len", "Thal") ~ "Active")

# Define network
ndmm_net <- combine_network(
  set_ipd(ndmm_ipd,
          study = studyf,
          trt = trtf,
          trt_class = trtclass,
          Surv = Surv(eventtime, status)),
  set_agd_surv(ndmm_agd,
               study = studyf,
               trt = trtf,
               trt_class = trtclass,
               Surv = Surv(eventtime, status),
               covariates = ndmm_agd_covs)
)

# Add integration points
ndmm_net <- add_integration(ndmm_net,
                            age = distr(qgamma, mean = age_mean, sd = age_sd),
                            iss_stage3 = distr(qbern, iss_stage3),
                            response_cr_vgpr = distr(qbern, response_cr_vgpr),
                            male = distr(qbern, male))

ndmm_net

# Basic network plot
plot(ndmm_net,
     weight_nodes = TRUE,
     weight_edges = TRUE)

# Customise for paper
plot(ndmm_net, 
    weight_nodes = TRUE, 
    weight_edges = TRUE,
    # Nudge treatment labels away from nodes
    nudge = 0.1,
    # Manual layout
    layout = data.frame(x = c(0, -1, 1),
                        y = c(-0.5, 0, 0))) +
  # Edge numbering
  ggraph::geom_edge_fan(aes(label = .nstudy), colour = NA, strength = 2.25) +
  # Legends and margins
  guides(edge_width = "none", size = "none", 
         edge_colour = guide_legend(override.aes = list(edge_width = 2))) +
  theme(legend.position = "top")

ggsave("./figures/ndmm_network.pdf", width = 3, height = 1.5, scale = 2)


# Fit ML-NMR M-spline models ----------------------------------------------

# We fit ML-NMR models with cubic M-splines on the baseline hazard

ndmm_fit <- nma(ndmm_net, 
                regression = ~(age + iss_stage3 + response_cr_vgpr + male)*.trt,
                likelihood = "mspline",
                prior_intercept = normal(0, 100),
                prior_trt = normal(0, 100),
                prior_reg = normal(0, 100),
                prior_aux = half_normal(1),
                QR = TRUE,
                # Reduce max_treedepth to speed up warm-up (default 10)
                # Increase if you get max_treedepth warnings
                control = list(max_treedepth = 7))
ndmm_fit

saveRDS(ndmm_fit, "./ndmm_fit.rds")
# ndmm_fit <- readRDS("./ndmm_fit.rds")


ndmm_fit_10kt <- nma(ndmm_net, 
                     regression = ~(age + iss_stage3 + response_cr_vgpr + male)*.trt,
                     likelihood = "mspline",
                     n_knots = 10,
                     prior_intercept = normal(0, 100),
                     prior_trt = normal(0, 100),
                     prior_reg = normal(0, 100),
                     prior_aux = half_normal(1),
                     QR = TRUE,
                     # Reduce max_treedepth to speed up warm-up (default 10)
                     # Increase if you get max_treedepth warnings
                     control = list(max_treedepth = 7))

ndmm_fit_10kt

saveRDS(ndmm_fit_10kt, "./ndmm_fit_10kt.rds")
# ndmm_fit_10kt <- readRDS("./ndmm_fit_10kt.rds")


# Compare model fit -------------------------------------------------------

# Compare LOOIC
(ndmm_fit_loo <- loo(ndmm_fit))
(ndmm_fit_10kt_loo <- loo(ndmm_fit_10kt))

loo_compare(list("7 knots" = ndmm_fit_loo,
                 "10 knots" = ndmm_fit_10kt_loo))

# Increasing the number of knots does not improve model fit. The model with 7
# internal knots is adequate.


# Check that no single study has a better fit with a larger number of knots
# (could be washed out by the other studies)

studies_all <- c(ndmm_ipd$study, ndmm_agd$study)
looic_by_study <- 
  cbind(
  `7 knots` = by(ndmm_fit_loo$pointwise[, "looic"], studies_all, sum),
  `10 knots` = by(ndmm_fit_10kt_loo$pointwise[, "looic"], studies_all, sum)
)
looic_by_study

# No, 7 knots is sufficient for all studies


# Function for easy formatting of estimates
tabfmt <- function(x, digits = 2, format = "f",
                   trunc.lo = 0, #10^-digits,
                   na.char = "-",
                   prefix = "$", suffix = "$", ...) {
  out <- formatC(x, digits = digits, format = format, ...)
  out[x > 0 & x < trunc.lo] <- paste0("<", trunc.lo)
  out[x < 0 & x > trunc.lo] <- paste0(">-", trunc.lo)
  out[is.na(x) | is.nan(x)] <- na.char
  if (!is.null(prefix) || !is.null(suffix)) out <- paste0(prefix, out, suffix)
  return(out)
}

# Produce latex table
tibble(
  label = c("7 knots", "10 knots"),
  loo = list(ndmm_fit_loo, ndmm_fit_10kt_loo),
) %>% 
  rowwise() %>% 
  mutate(loo_stats = list(as.data.frame(loo$estimates) %>% 
                            tibble::rownames_to_column(var = "stat") %>% 
                            as_tibble()),
         loo_compare = list(loo_compare(loo, ndmm_fit_loo)),
         loo_all = list(add_row(loo_stats, 
                                stat = "elpd_diff",
                                Estimate = loo_compare[2, "elpd_diff"],
                                SE = loo_compare[2, "se_diff"]))) %>% 
  unnest(loo_all) %>% 
  mutate(est_fmt = tabfmt(Estimate, digits = 1), 
         se_fmt = tabfmt(SE, prefix = "($", suffix = "$)", digits = 1),
         cells_fmt = if_else(label == "7 knots" & stat == "elpd_diff", 
                             " & ", paste(est_fmt, se_fmt, sep = " & "))) %>%
  select(label, stat, cells_fmt) %>% 
  pivot_wider(names_from = label, values_from = cells_fmt) %>% 
  mutate(stat = ordered(stat, 
                        levels = c("looic", "elpd_loo", "p_loo", "elpd_diff"),
                        labels = c("LOOIC", "ELPD", "$p_\\mathrm{LOO}$", "ELPD difference"))) %>% 
  arrange(stat) %>% 
  
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/ndmm_looic_comparison.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = FALSE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         hline.after = NULL,
         comment = FALSE)}


colnames(looic_by_study) <- c("7 knots", "10 knots")
looic_by_study %>% 
  as.data.frame() %>% 
  tibble::rownames_to_column("Study") %>% 
  mutate_at(vars(-Study), tabfmt, digits = 1)%>% 
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/ndmm_looic_by_study.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = TRUE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         hline.after = 0,
         comment = FALSE)}
  

# Relax PH assumption -----------------------------------------------------

# We can relax the proportional hazards assumption by allowing the spline
# coefficients to vary between treatment arms within each study, using the
# `aux_by` argument to nma().

ndmm_fit_nph <- nma(ndmm_net, 
                    regression = ~(age + iss_stage3 + response_cr_vgpr + male)*.trt,
                    likelihood = "mspline",
                    prior_intercept = normal(0, 100),
                    prior_trt = normal(0, 100),
                    prior_reg = normal(0, 100),
                    prior_aux = half_normal(1),
                    aux_by = c(.study, .trt),
                    QR = TRUE,
                    # Reduce max_treedepth to speed up warm-up (default 10)
                    # Increase if you get max_treedepth warnings
                    control = list(max_treedepth = 7))
ndmm_fit_nph

saveRDS(ndmm_fit_nph, "./ndmm_fit_nph.rds")
# ndmm_fit_nph <- readRDS("./ndmm_fit_nph.rds")

# Calculate LOOIC
(ndmm_fit_nph_loo <- loo(ndmm_fit_nph))

# Compare to PH model
loo_compare(ndmm_fit_loo, ndmm_fit_nph_loo)

# Overall fit for the PH model is better (but not substantially)

# Check that no single study has a better fit with the non-PH model
# (could be washed out by the other studies)

looic_by_study_nph <- 
  cbind(
    PH = by(ndmm_fit_loo$pointwise[, "looic"], studies_all, sum),
    `non-PH` = by(ndmm_fit_nph_loo$pointwise[, "looic"], studies_all, sum)
  )
looic_by_study_nph

# LOOIC is similar or lower for the PH model in all studies.

# Overall, little evidence to suggest that the PH assumption is invalid here
# based on LOOIC alone


# Produce latex tables
tibble(
  label = c("PH", "Non-PH"),
  loo = list(ndmm_fit_loo, ndmm_fit_nph_loo)
) %>% 
  rowwise() %>% 
  mutate(loo_stats = list(as.data.frame(loo$estimates) %>% 
                            tibble::rownames_to_column(var = "stat") %>% 
                            as_tibble()),
         loo_compare = list(loo_compare(loo, ndmm_fit_loo)),
         loo_all = list(add_row(loo_stats, 
                                stat = "elpd_diff",
                                Estimate = loo_compare[2, "elpd_diff"],
                                SE = loo_compare[2, "se_diff"]))) %>% 
  unnest(loo_all) %>% 
  mutate(est_fmt = tabfmt(Estimate, digits = 1), 
         se_fmt = tabfmt(SE, prefix = "($", suffix = "$)", digits = 1),
         cells_fmt = if_else(label == "PH" & stat == "elpd_diff", 
                             " & ", paste(est_fmt, se_fmt, sep = " & "))) %>%
  select(label, stat, cells_fmt) %>% 
  pivot_wider(names_from = label, values_from = cells_fmt) %>% 
  mutate(stat = ordered(stat, 
                        levels = c("looic", "elpd_loo", "p_loo", "elpd_diff"),
                        labels = c("LOOIC", "ELPD", "$p_\\mathrm{LOO}$", "ELPD difference"))) %>% 
  arrange(stat) %>% 
  
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/ndmm_looic_comparison_nph.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = FALSE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         hline.after = NULL,
         comment = FALSE)}

colnames(looic_by_study_nph) <- c("PH", "Non-PH")
looic_by_study_nph %>% 
  as.data.frame() %>% 
  tibble::rownames_to_column("Study") %>% 
  mutate_at(vars(-Study), tabfmt, digits = 1)%>% 
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/ndmm_looic_by_study_nph.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = TRUE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         hline.after = 0,
         comment = FALSE)}


# Compare to unadjusted NMA -----------------------------------------------

ndmm_fit_nma <- nma(ndmm_net, 
                    likelihood = "mspline",
                    prior_intercept = normal(0, 100),
                    prior_trt = normal(0, 100),
                    prior_aux = half_normal(1))

ndmm_fit_nma

ndmm_fit_nma_nph <- nma(ndmm_net, 
                        likelihood = "mspline",
                        prior_intercept = normal(0, 100),
                        prior_trt = normal(0, 100),
                        prior_aux = half_normal(1),
                        aux_by = c(.study, .trt))

ndmm_fit_nma_nph

# Compare overall model fit
(ndmm_fit_nma_loo <- loo(ndmm_fit_nma))
(ndmm_fit_nma_nph_loo <- loo(ndmm_fit_nma_nph))
loo_compare(ndmm_fit_nma_loo, ndmm_fit_nma_nph_loo)

# Compare model fit by study
looic_by_study_nma <- 
  cbind(
    PH = by(ndmm_fit_nma_loo$pointwise[, "looic"], studies_all, sum),
    `non-PH` = by(ndmm_fit_nma_nph_loo$pointwise[, "looic"], studies_all, sum)
  )
looic_by_study_nma

# PH model is reasonable for every study except Jackson2019


# Produce latex tables
tibble(
  label = c("PH", "Non-PH"),
  loo = list(ndmm_fit_nma_loo, ndmm_fit_nma_nph_loo)
) %>% 
  rowwise() %>% 
  mutate(loo_stats = list(as.data.frame(loo$estimates) %>% 
                            tibble::rownames_to_column(var = "stat") %>% 
                            as_tibble()),
         loo_compare = list(loo_compare(loo, ndmm_fit_nma_loo)),
         loo_all = list(add_row(loo_stats, 
                                stat = "elpd_diff",
                                Estimate = loo_compare[2, "elpd_diff"],
                                SE = loo_compare[2, "se_diff"]))) %>% 
  unnest(loo_all) %>% 
  mutate(est_fmt = tabfmt(Estimate, digits = 1), 
         se_fmt = tabfmt(SE, prefix = "($", suffix = "$)", digits = 1),
         cells_fmt = if_else(label == "PH" & stat == "elpd_diff", 
                             " & ", paste(est_fmt, se_fmt, sep = " & "))) %>%
  select(label, stat, cells_fmt) %>% 
  pivot_wider(names_from = label, values_from = cells_fmt) %>% 
  mutate(stat = ordered(stat, 
                        levels = c("looic", "elpd_loo", "p_loo", "elpd_diff"),
                        labels = c("LOOIC", "ELPD", "$p_\\mathrm{LOO}$", "ELPD difference"))) %>% 
  arrange(stat) %>% 
  
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/ndmm_looic_comparison_nma.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = FALSE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         hline.after = NULL,
         comment = FALSE)}

colnames(looic_by_study_nma) <- c("PH", "Non-PH")
looic_by_study_nma %>% 
  as.data.frame() %>% 
  tibble::rownames_to_column("Study") %>% 
  mutate_at(vars(-Study), tabfmt, digits = 1)%>% 
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/ndmm_looic_by_study_nma.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = TRUE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         hline.after = 0,
         comment = FALSE)}


# Plot hazards ------------------------------------------------------------

# Baseline hazards can be produced using the predict() function and then plotted

# We'll show the baseline hazard for the "reference" individual
refdat <- tibble(study = ndmm_net$studies, 
                 age = ndmm_fit$xbar["age"],
                 iss_stage3 = 0,
                 response_cr_vgpr = 0,
                 male = 0)

# At evenly spaced times between the boundary knots
tdat <- purrr::imap_dfr(ndmm_fit$basis, 
                        ~tibble(study = factor(.y, levels = ndmm_net$studies), 
                                lower = attr(.x, "Boundary.knots")[1], 
                                upper = attr(.x, "Boundary.knots")[2],
                                times = seq(lower, upper, length = 50)))
  
refdat <- left_join(refdat, tdat, by = "study")

studies <- as.list(setNames(nm = levels(ndmm_net$studies)))

# Also show the knot locations
knotdat7 <- purrr::imap_dfr(ndmm_fit$basis,
                            ~data.frame(Study = .y,
                                        knots = c(attr(.x, "knots"), attr(.x, "Boundary.knots"))))

knotdat10 <- purrr::imap_dfr(ndmm_fit_10kt$basis,
                             ~data.frame(Study = .y,
                                         knots = c(attr(.x, "knots"), attr(.x, "Boundary.knots"))))

hp7 <- plot(predict(ndmm_fit, type = "hazard", level = "individual", 
                    newdata = refdat, study = study, times = times,
                    baseline = studies, aux = studies)) +
  geom_vline(aes(xintercept = knots), data = knotdat7,
             linetype = 2, colour = "grey30", alpha = 0.25, linewidth = 0.25) +
  scale_colour_manual("Treatment", 
                      breaks = c("Pbo", "Len", "Thal"), 
                      values = trt_pal,
                      aesthetics = c("colour", "fill")) +
  theme_multinma(base_family = "Source Sans Pro")

hp10 <- plot(predict(ndmm_fit_10kt, type = "hazard", level = "individual", 
                    newdata = refdat, study = study, times = times,
                    baseline = studies, aux = studies)) +
  geom_vline(aes(xintercept = knots), data = knotdat10,
             linetype = 2, colour = "grey30", alpha = 0.25, linewidth = 0.25) +
  scale_colour_manual("Treatment", 
                      breaks = c("Pbo", "Len", "Thal"), 
                      values = trt_pal,
                      aesthetics = c("colour", "fill")) +
  theme_multinma(base_family = "Source Sans Pro")

# Combining these into a single plot using patchwork
hp7 + facet_grid(rows = vars("7 knots"), cols = vars(Study)) +
  hp10 + facet_grid(rows = vars("10 knots"), cols = vars(Study)) +
  plot_layout(ncol = 1, guides = "collect") &
  theme(legend.position = "top", legend.box.spacing = unit(0, "lines"))

ggsave("./figures/ndmm_est_baseline_hazard_curves.pdf", width = 6, height = 5, scale = 1.2)


# Population-average marginal hazards are also produced using predict()

mhp7 <- plot(predict(ndmm_fit, type = "hazard", level = "aggregate")) +
  geom_vline(aes(xintercept = knots), data = knotdat7,
             linetype = 2, colour = "grey30", alpha = 0.25, linewidth = 0.25) +
  scale_colour_manual("Treatment",
                      breaks = c("Pbo", "Len", "Thal"),
                      values = trt_pal,
                      aesthetics = c("colour", "fill")) +
  theme_multinma(base_family = "Source Sans Pro")

mhp10 <- plot(predict(ndmm_fit_10kt, type = "hazard", level = "aggregate")) +
  geom_vline(aes(xintercept = knots), data = knotdat10,
             linetype = 2, colour = "grey30", alpha = 0.25, linewidth = 0.25) +
  scale_colour_manual("Treatment",
                      breaks = c("Pbo", "Len", "Thal"),
                      values = trt_pal,
                      aesthetics = c("colour", "fill")) +
  theme_multinma(base_family = "Source Sans Pro")

# Combining these into a single plot using patchwork
mhp7 + facet_grid(rows = vars("7 knots"), cols = vars(Study)) +
  mhp10 + facet_grid(rows = vars("10 knots"), cols = vars(Study)) +
  plot_layout(ncol = 1, guides = "collect") &
  theme(legend.position = "top", legend.box.spacing = unit(0, "lines"))

ggsave("./figures/ndmm_est_hazard_curves.pdf", width = 6, height = 5, scale = 1.2)


# Plot survival curves ----------------------------------------------------

# Population-average survival curves are also produced using predict() 
plot(predict(ndmm_fit, type = "survival")) +
  # Overlay the KM data
  geom_km(ndmm_net) +
  scale_colour_manual("Treatment", 
                      breaks = c("Pbo", "Len", "Thal"), 
                      values = trt_pal,
                      aesthetics = c("colour", "fill")) +
  theme_multinma(base_family = "Source Sans Pro") +
  theme(legend.position = "top", legend.box.spacing = unit(0, "lines"))

ggsave("./figures/ndmm_est_survival_curves.pdf", width = 6, height = 3, scale = 1.2)

ggsave("./figures/ndmm_est_survival_curves_PRES.pdf", width = 12, height = 5, scale = 1.2)


# Population-average relative effects -------------------------------------

# Produce population-average (conditional) log hazard ratios using the
# relative_effects() function
(loghr <- relative_effects(ndmm_fit, all_contrasts = TRUE))


# LaTeX table
as_tibble(loghr) %>% 
  transmute(.study,
            label = paste0(.trtb, " vs. ", .trta),
            est_fmt = tabfmt(mean),
            ci_fmt = paste0("(", tabfmt(`2.5%`), ", ", tabfmt(`97.5%`), ")")) %>% 
  pivot_longer(names_to = "stat", values_to = "stat_fmt", cols = c(est_fmt, ci_fmt)) %>% 
  group_by(stat) %>% 
  pivot_wider(names_from = label, values_from = stat_fmt) %>% 
  arrange(.study, desc(stat)) %>% 
  ungroup() %>% 
  mutate(.study = subfmt(.study)) %>% 
  select(-stat) %>% 
  
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/ndmm_log_hazard_ratios.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = FALSE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         add.to.row = lst(pos = list(2, 4, 6, 8, 10),
                          command = rep_len("[0.5ex]", length(pos))),
         hline.after = NULL,
         comment = FALSE)}


# Population-average absolute effects -------------------------------------

# Produce population-average absolute effects such as median survival times
# using the predict() function
(medsurv <- predict(ndmm_fit, type = "median"))

# LaTeX table
as_tibble(medsurv) %>% 
  transmute(.study, .trt,
            est_fmt = tabfmt(mean),
            ci_fmt = paste0("(", tabfmt(`2.5%`), ", ", tabfmt(`97.5%`), ")")) %>% 
  pivot_longer(names_to = "stat", values_to = "stat_fmt", cols = c(est_fmt, ci_fmt)) %>% 
  group_by(stat) %>% 
  pivot_wider(names_from = .trt, values_from = stat_fmt) %>% 
  arrange(.study, desc(stat)) %>% 
  ungroup() %>% 
  mutate(.study = subfmt(.study)) %>% 
  select(-stat) %>% 
  
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/ndmm_median_survival.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = FALSE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         add.to.row = lst(pos = list(2, 4, 6, 8, 10),
                          command = rep_len("[0.5ex]", length(pos))),
         hline.after = NULL,
         comment = FALSE)}




==> anc/multinma/simulated_parametric_survival.R <==
################################################################################
# Simulated parametric survival example using the multinma package
################################################################################

library(dplyr)    # For data manipulation and plotting
library(tidyr)
library(ggplot2)

library(simsurv)  # For simulating survival data
library(survival) # For Kaplan-Meier plots

library(multinma)
options(mc.cores = parallel::detectCores())  # Set up parallel processing

library(loo)  # For model comparison using LOOIC

library(xtable)

# Fonts for plots
library(showtext)
font_add_google("Source Sans Pro")
showtext_auto()

# Colour palette
trt_pal <- c(A = "#113259", B = "#865800", C = "#55A480")


# Set up output directories -----------------------------------------------

if (!dir.exists("./figures")) dir.create("./figures")
if (!dir.exists("./tables")) dir.create("./tables")


# Simulated data ----------------------------------------------------------

# Set seed
set.seed(54321)

# Simulate individuals for two trials
nAB <- 500
nAC <- 400

covdat_AB <- tibble(study = 1,
                    id = 1:nAB,
                    trtB = rep(c(0, 1), each = nAB/2),
                    trtC = 0,
                    x1 = rnorm(nAB, mean = 0, sd = 0.5),
                    x2 = rgamma(nAB, shape = 4, rate = 2),
                    x3 = if_else(runif(nAB) > 0.8, 1, 0)) %>% 
  # Add EM interactions
  bind_cols(model.matrix(~(trtB + trtC):(x1 + x2 + x3), data = .)[,-1] %>% as_tibble())

covdat_AC <- tibble(study = 2,
                    id = 1:nAC,
                    trtB = 0,
                    trtC = rep(c(0, 1), each = nAC/2),
                    x1 = rnorm(nAC, mean = 1, sd = 0.4),
                    x2 = rgamma(nAC, shape = 6, rate = 2),
                    x3 = if_else(runif(nAC) > 0.3, 1, 0)) %>% 
  # Add EM interactions
  bind_cols(model.matrix(~(trtB + trtC):(x1 + x2 + x3), data = .)[,-1] %>% as_tibble())

covdat <- bind_rows(covdat_AB, covdat_AC) %>%
  mutate(trtn = case_when(trtB == 1 ~ 2L, trtC == 1 ~ 3L, TRUE ~ 1L),
         studyf = factor(study, labels = c("AB", "AC")),
         trtf = factor(trtn, labels = c("A", "B", "C")),
         trtclass = recode_factor(trtf, A = 1, B = 2, C = 2))

# True covariate mean values
true_covmeans <- tribble(
  ~study, ~x1, ~x2, ~x3,
  1L, 0, 4/2, 1-0.8,
  2L, 1, 6/2, 1-0.3 
)

true_xbar <- t(crossprod(as.matrix(true_covmeans[, -1]), c(nAB, nAC)) / sum(nAB, nAC))

# Set coefficients
betas <- c(trtB = -1.2, trtC = -0.5, 
           x1 = 0.1, x2 = 0.05, x3 = -0.25,
           `trtB:x1` = -0.2, `trtB:x2` = -0.2, `trtB:x3` = -0.1,
           `trtC:x1` = -0.2, `trtC:x2` = -0.2, `trtC:x3` = -0.1
           )

# Set censoring rate
cens_rate <- 0.1

# Set shapes and scales
weib_sim_pars <- c(scaleAB = 6.2, shapeAB = 0.8, scaleAC = 5.8, shapeAC = 1.2)

# Simulate a Weibull outcome
# lambda is scale, gamma is shape
survdat_AB <- simsurv("weibull", 
                      lambdas = weib_sim_pars["scaleAB"], gammas = weib_sim_pars["shapeAB"],
                      x = covdat_AB, betas = betas, maxt = 1) %>%
  mutate(status = if_else(runif(nAB) <= cens_rate, 0L, status))

survdat_AC <- simsurv("weibull", 
                      lambdas = weib_sim_pars["scaleAC"], gammas = weib_sim_pars["shapeAC"],
                      x = covdat_AC, betas = betas, maxt = 1) %>%
  mutate(status = if_else(runif(nAC) <= cens_rate, 0L, status))

# Datasets for ML-NMR and IPD NMA
survdat <- bind_rows(full_join(covdat_AB, survdat_AB),
                     full_join(covdat_AC, survdat_AC)) %>%
  mutate(studyf = factor(study, labels = c("AB", "AC")),
         trtn = case_when(trtB == 1 ~ 2L, trtC == 1 ~ 3L, TRUE ~ 1L),
         trtf = factor(trtn, labels = c("A", "B", "C")),
         trtclass = recode_factor(trtf, A = 1, B = 2, C = 2),
         .after = 1) %>% 
  select(-trtB, -trtC)

survdat_AB <- filter(survdat, studyf == "AB")
survdat_AC <- filter(survdat, studyf == "AC")

survdat_AC_agd <- select(survdat_AC, -x1, -x2, -x3)

covdat_AC_agd <- filter(covdat, studyf == "AC") %>% 
  group_by(studyf, trtf) %>% 
  summarise(x1_mean = mean(x1),
            x1_sd = sd(x1),
            x2_mean = mean(x2),
            x2_sd = sd(x2),
            x3 = mean(x3))


# Produce KM plots
kmdat <- survdat %>% 
  group_by(studyf, trtf) %>% 
  group_modify(~with(survfit(Surv(eventtime, event = status) ~ 1, data = .),
                     tibble(time, n.censor, estimate = surv, std.err, upper, lower))) %>% 
  # Add S(0) = 1
  group_modify(~add_row(., time = 0, n.censor = 0, estimate = 1, std.err = 0, upper = 1, lower = 1, .before = 0))

ggplot(kmdat, aes(x = time, y = estimate, colour = trtf)) +
  geom_step() +
  geom_point(shape = 3, data = function(x) filter(x, n.censor >= 1)) +
  facet_grid(~studyf) +
  labs(y = "Survival probability", x = "Time") +
  scale_colour_manual("Treatment", 
                      breaks = c("A", "B", "C"), 
                      values = trt_pal) +
  theme_multinma(base_family = "Source Sans Pro") +
  theme(legend.position = "top", legend.box.spacing = unit(0, "lines"))

ggsave("./figures/survival_sim_curves.pdf", width = 6, height = 3, scale = 1.2)


# ML-NMR analyses ---------------------------------------------------------

# In the ML-NMR scenario, we have IPD from the AB study
head(survdat_AB)

# And AgD from the AC study which consists of i) event/censoring times
head(survdat_AC_agd)

# and ii) aggregate covariate information
covdat_AC_agd

## Set up the network ------------------------------------------------------

sim_net <- combine_network(
  set_ipd(survdat_AB, 
          trt = trtf,
          study = studyf,
          trt_class = trtclass,
          Surv = Surv(eventtime, status)),
  set_agd_surv(survdat_AC,
               trt = trtf,
               study = studyf,
               trt_class = trtclass,
               Surv = Surv(eventtime, status),
               covariates = covdat_AC_agd)
)

# Add numerical integration points over AgD covariate distribution
sim_net <- add_integration(sim_net,
                           x1 = distr(qnorm, mean = x1_mean, sd = x1_sd),
                           x2 = distr(qgamma, mean = x2_mean, sd = x2_sd),
                           x3 = distr(qbern, x3))

sim_net


## Fit Weibull model -------------------------------------------------------

weib_MLNMR <- nma(sim_net,
                  regression = ~(x1 + x2 + x3)*.trt,
                  likelihood = "weibull",
                  prior_intercept = normal(0, 100),
                  prior_trt = normal(0, 100),
                  prior_reg = normal(0, 100),
                  prior_aux = half_normal(10),
                  QR = TRUE)

weib_MLNMR

# Get model fit using LOO
(weib_MLNMR_loo <- loo(weib_MLNMR))


## Fit Exponential model ---------------------------------------------------

exp_MLNMR <- nma(sim_net,
                 regression = ~(x1 + x2 + x3)*.trt,
                 likelihood = "exponential",
                 prior_intercept = normal(0, 100),
                 prior_trt = normal(0, 100),
                 prior_reg = normal(0, 100),
                 QR = TRUE) 

exp_MLNMR

# Get model fit using LOO
(exp_MLNMR_loo <- loo(exp_MLNMR))


## Fit Gompertz model ------------------------------------------------------

gomp_MLNMR <- nma(sim_net,
                  regression = ~(x1 + x2 + x3)*.trt,
                  likelihood = "gompertz",
                  prior_intercept = normal(0, 100),
                  prior_trt = normal(0, 100),
                  prior_reg = normal(0, 100),
                  prior_aux = half_normal(10),
                  QR = TRUE) 

gomp_MLNMR

# Get model fit using LOO
(gomp_MLNMR_loo <- loo(gomp_MLNMR))


## Compare model fits ------------------------------------------------------

loo_compare(list(
  Weibull = weib_MLNMR_loo, 
  Exponential = exp_MLNMR_loo, 
  Gompertz = gomp_MLNMR_loo))


# Full IPD NMA ------------------------------------------------------------

# For comparison, we fit a full IPD NMA as the "gold standard" analysis, using
# IPD from both studies


## Set up the network ------------------------------------------------------

sim_net_IPD <- set_ipd(survdat,
                       study = studyf,
                       trt = trtf,
                       trt_class = trtclass,
                       Surv = Surv(eventtime, status))


## Fit IPD NMA -------------------------------------------------------------

weib_IPD <- nma(sim_net_IPD,
                regression = ~(x1 + x2 + x3)*.trt,
                likelihood = "weibull",
                prior_intercept = normal(0, 100),
                prior_reg = normal(0, 100),
                prior_trt = normal(0, 100),
                prior_aux = half_normal(10),
                QR = TRUE)

weib_IPD

exp_IPD <- nma(sim_net_IPD,
                regression = ~(x1 + x2 + x3)*.trt,
                likelihood = "exponential",
                prior_intercept = normal(0, 100),
                prior_reg = normal(0, 100),
                prior_trt = normal(0, 100),
                QR = TRUE)

exp_IPD

gomp_IPD <- nma(sim_net_IPD,
                regression = ~(x1 + x2 + x3)*.trt,
                likelihood = "gompertz",
                prior_intercept = normal(0, 100),
                prior_reg = normal(0, 100),
                prior_trt = normal(0, 100),
                prior_aux = half_normal(10),
                QR = TRUE)

gomp_IPD

## Compare model fits ------------------------------------------------------

(weib_IPD_loo <- loo(weib_IPD))
(exp_IPD_loo <- loo(exp_IPD))
(gomp_IPD_loo <- loo(gomp_IPD))

loo_compare(list(
  Weibull = weib_IPD_loo,
  Exponential = exp_IPD_loo,
  Gompertz = gomp_IPD_loo
))

# Compare model fit of IPD model to ML-NMR
loo_compare(weib_IPD_loo, weib_MLNMR_loo)

# Plot contributions to LOOIC from each model
tibble(IPD = weib_IPD_loo$pointwise[,4], MLNMR = weib_MLNMR_loo$pointwise[,4]) %>% 
  bind_cols(survdat) %>% 
  mutate(statusf = factor(status, labels = c("Censored", "Event"))) %>% 
  ggplot(aes(x = IPD, y = MLNMR, shape = statusf, colour = statusf)) +
  geom_hline(yintercept = 0, colour = "grey80") +
  geom_vline(xintercept = 0, colour = "grey80") +
  geom_abline(slope = 1, colour = "grey60") +
  # Plot points for censored events on top
  geom_point(data = function(x) filter(x, status == 1)) +
  geom_point(data = function(x) filter(x, status == 0)) +
  facet_wrap(~studyf + trtf, ncol = 2) +
  scale_shape_manual("Status", values = c(Censored = 3, Event = 1)) +
  scale_colour_manual("Status", values = c(Censored = "#7B3294", Event = "#ABDDA4")) +
  coord_equal() +
  labs(x = "IPD LOOIC contributions", y = "ML-NMR LOOIC contributions") +
  #theme_minimal(base_family = "Source Sans Pro") +
  theme_multinma(base_family = "Source Sans Pro") +
  theme(legend.position = "top", legend.box.spacing = unit(0, "lines"))

ggsave("./figures/looic_contributions.pdf", width = 5, height = 6)


# Standard unadjusted IC --------------------------------------------------

# For a fair comparison with ML-NMR, perform an IPD analysis in each trial,
# adjusting for prognostic factors, and then compare reported log HRs

# For convenience, we fit these in a single run

weib_unadj_IC <- nma(sim_net_IPD,
                     regression = ~(x1 + x2 + x3):.study,
                     likelihood = "weibull",
                     prior_intercept = normal(0, 100),
                     prior_reg = normal(0, 100),
                     prior_trt = normal(0, 100),
                     prior_aux = half_normal(10),
                     QR = TRUE)

weib_unadj_IC


# Compare estimates with true values --------------------------------------

# Lookup table for parameter names
par_lookup <- tribble(
  ~stan_term, ~model_term, ~term_type, ~eqlabel,
  "beta[x1]", "x1", "Prognostic Effect", "beta[1*';'~1]",
  "beta[x2]", "x2", "Prognostic Effect", "beta[1*';'~2]",
  "beta[x3]", "x3", "Prognostic Effect", "beta[1*';'~3]",
  "beta[x1:.trtclass2]", "trtclass:x1", "EM Interaction", "beta[2*';'~1]",
  "beta[x2:.trtclass2]", "trtclass:x2", "EM Interaction", "beta[2*';'~2]",
  "beta[x3:.trtclass2]", "trtclass:x3", "EM Interaction", "beta[2*';'~3]",
  "d[B]", "trtB", "Treatment Effect", "gamma[B]",
  "d[C]", "trtC", "Treatment Effect", "gamma[C]",
  "shape[AB]", "shapeAB", "Shape", "nu[AB]",
  "shape[AC]", "shapeAC", "Shape", "nu[AC]"
)

# True values
truthdat <- 
  tibble(!!! c(betas, weib_sim_pars)) %>% 
  mutate(
    `trtclass:x1` = `trtB:x1`,
    `trtclass:x2` = `trtB:x2`,
    `trtclass:x3` = `trtB:x3`
  ) %>% 
  pivot_longer(cols = everything(), names_to = "model_term", values_to = "truth")

# Uncenter treatment effect estimates for comparison to true values
xb_MLNMR <- apply(as.array(weib_MLNMR, pars = c("beta[x1:.trtclass2]",
                                                "beta[x2:.trtclass2]", 
                                                "beta[x3:.trtclass2]")),
                  MARGIN = 1:2,
                  FUN = function(x) x %*% weib_MLNMR$xbar)
weib_MLNMR_d_uncen <- summary(sweep(as.array(weib_MLNMR, pars = "d"), 
                                    MARGIN = 1:2, STATS = xb_MLNMR, FUN = "-"))


xb_IPD <- apply(as.array(weib_IPD, pars = c("beta[x1:.trtclass2]",
                                            "beta[x2:.trtclass2]", 
                                            "beta[x3:.trtclass2]")),
                MARGIN = 1:2,
                FUN = function(x) x %*% weib_IPD$xbar)
weib_IPD_d_uncen <- summary(sweep(as.array(weib_IPD, pars = "d"), 
                                  MARGIN = 1:2, STATS = xb_IPD, FUN = "-"))


# Plot estimates of IPD NMA and ML-NMR together
weib_est_dat <- 
  bind_rows(
    summary(weib_IPD, pars = c("shape", "beta")) %>%
      as_tibble() %>% 
      add_row(as_tibble(weib_IPD_d_uncen)) %>% 
      mutate(model = "IPD NMA"),
    summary(weib_MLNMR, pars = c("shape", "beta")) %>%
      as_tibble() %>% 
      add_row(as_tibble(weib_MLNMR_d_uncen)) %>% 
      mutate(model = "ML-NMR")
  ) %>% 
  left_join(par_lookup, by = c(parameter = "stan_term")) %>% 
  left_join(truthdat)

ggplot(weib_est_dat,
       aes(y = eqlabel, x = mean, xmin = `2.5%`, xmax = `97.5%`, 
           colour = model, shape = model, linetype = model, fill = model)) +
  geom_pointrange(position = position_dodge(0.6)) +
  geom_point(aes(x = truth), shape = 23, colour = "black", fill = "grey80") +
  scale_colour_manual("Model", 
                      limits = c("ML-NMR", "IPD NMA", "Truth"),
                      values = c(`ML-NMR` = "#113259", `IPD NMA` = "#55A480", Truth = "black"), 
                      drop = FALSE) +
  scale_shape_manual("Model", 
                      limits = c("ML-NMR", "IPD NMA", "Truth"),
                      values = c(`ML-NMR` = 16, `IPD NMA` = 15, Truth = 23), 
                      drop = FALSE) +
  scale_linetype_manual("Model",
                        limits = c("ML-NMR", "IPD NMA", "Truth"),
                        values = c(`ML-NMR` = 1, `IPD NMA` = 1, Truth = 0), 
                        drop = FALSE) +
  scale_fill_manual("Model", 
                    limits = c("ML-NMR", "IPD NMA", "Truth"),
                    values = c(`ML-NMR` = "#113259", `IPD NMA` = "#55A480", Truth = "grey80"), 
                    drop = FALSE) +
  scale_y_discrete(labels = scales::label_parse()) +
  facet_grid(rows = vars(term_type), scales = "free", space = "free") +
  labs(x = "Estimate", y = "") +
  theme_multinma(base_family = "Source Sans Pro") +
  theme(legend.position = "top", legend.box.spacing = unit(0, "lines"))
  
ggsave("./figures/parameters_vs_truth.pdf", width = 5, height = 6)

# Estimates show good agreement, recover the true values well.
# Uncertainty does not seem to differ greatly between IPD NMA and ML-NMR, there 
# is a slight increase in uncertainty for ML-NMR.


# Function for easy formatting of estimates
tabfmt <- function(x, digits = 2, format = "f",
                   trunc.lo = 0, #10^-digits,
                   na.char = "-",
                   prefix = "$", suffix = "$", ...) {
  out <- formatC(x, digits = digits, format = format, ...)
  out[x > 0 & x < trunc.lo] <- paste0("<", trunc.lo)
  out[x < 0 & x > trunc.lo] <- paste0(">-", trunc.lo)
  out[is.na(x) | is.nan(x)] <- na.char
  if (!is.null(prefix) || !is.null(suffix)) out <- paste0(prefix, out, suffix)
  return(out)
}

# Function for only printing (sub) grouping variables on the first row
subfmt <- function(subgroup, by = rep_len(1, length(subgroup))) {
  #if (mode(subgroup) != "character") stop("Only character subgroup supported.")
  
  out <- as.character(subgroup)
  
  for (i in 2:length(subgroup)) {
    if (subgroup[i] == subgroup[i - 1] && by[i] == by[i - 1]) {
      out[i] <- ""
    }
  }
  
  return(out)
}

# Create table of estimates
weib_est_dat %>% 
  mutate(term_typef = ordered(term_type, 
                              levels = c("Treatment Effect", "Prognostic Effect",
                                         "EM Interaction", "Shape")),
         model_termf = ordered(model_term,
                               levels = c("trtB", "trtC",
                                          "x1", "x2", "x3",
                                          "trtclass:x1", "trtclass:x2", "trtclass:x3",
                                          "shapeAB", "shapeAC"),
                               labels = c("$\\gamma_B$", "$\\gamma_C$",
                                          "$\\beta_{1;1}$", "$\\beta_{1;2}$", "$\\beta_{1;3}$",
                                          "$\\beta_{2;1}$", "$\\beta_{2;2}$", "$\\beta_{2;3}$",
                                          "$\\nu_{AB}$", "$\\nu_{AC}$")),
         est_fmt = tabfmt(mean),
         ci_fmt = paste0("(", tabfmt(`2.5%`), ", ", tabfmt(`97.5%`), ")"),
         truth_fmt = tabfmt(truth)) %>% 
  pivot_longer(names_to = "stat", values_to = "stat_fmt", cols = c(est_fmt, ci_fmt)) %>% 
  select(model:stat_fmt) %>% 
  group_by(stat) %>% 
  pivot_wider(names_from = model, values_from = stat_fmt) %>% 
  arrange(term_typef, model_termf, desc(stat)) %>% 
  ungroup() %>% 
  transmute(term_typec = subfmt(as.character(term_typef)), 
            model_termc = subfmt(as.character(model_termf), by = term_typef), 
            Truth = subfmt(truth_fmt, by = model_termf),
            `IPD NMA`,
            `ML-NMR`) %>%
  
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/weib_estimates.tex",
        sanitize.text.function = function(x) {x},
        include.colnames = FALSE,
        include.rownames = FALSE,
        booktabs = TRUE,
        only.contents = TRUE,
        add.to.row = lst(pos = as.list(seq(2, nrow(.) - 1, by = 2)),
                         command = rep_len("[0.5ex]", length(pos))),
        hline.after = NULL,
        comment = FALSE)}
  


# Population-average survival curves --------------------------------------

# Survival estimates can be produced using the predict() function, and plotted
# using the plot() method

plot(predict(weib_MLNMR, type = "survival", times = seq(0, 1, by = 0.02))) +
  # overlay KM data
  geom_km(sim_net) +
  scale_colour_manual("Treatment",
                      breaks = c("A", "B", "C"),
                      values = trt_pal,
                      aesthetics = c("colour", "fill")) +
  theme_multinma(base_family = "Source Sans Pro") +
  theme(legend.position = "top", legend.box.spacing = unit(0, "lines"))
  

ggsave("./figures/survival_est_curves.pdf", width = 6, height = 3, scale = 1.2)


# Population-average hazard ratios ----------------------------------------

# Population-average (conditional) hazard ratios can be calculated using the
# relative_effects() function

(weib_MLNMR_hrs <- relative_effects(weib_MLNMR, all_contrasts= TRUE))
(weib_IPD_hrs <- relative_effects(weib_IPD, all_contrasts= TRUE))

# Create table
weib_hrs <- 
  bind_rows(
    as_tibble(weib_MLNMR_hrs) %>% mutate(model = "ML-NMR"),
    as_tibble(weib_IPD_hrs) %>% mutate(model = "IPD NMA"),
  ) %>% 
  transmute(studyf = .study,
            label = paste0(.trtb, " vs. ", .trta),
            estimate = mean, `2.5%`, `97.5%`,
            model) %>% 
  
  # Add in true values
  bind_rows(
    true_covmeans %>% mutate(studyf = factor(study, labels = c("AB", "AC"))) %>% group_by(studyf) %>% 
      do(
        tribble(
          ~label, ~estimate,
          "B vs. A", betas["trtB"] + c(.$x1, .$x2, .$x3) %*% betas[c("trtB:x1", "trtB:x2", "trtB:x3")],
          "C vs. A", betas["trtC"] + c(.$x1, .$x2, .$x3) %*% betas[c("trtC:x1", "trtC:x2", "trtC:x3")],
          "C vs. B", betas["trtC"] - betas["trtB"]
        )
      ) %>% 
      mutate(model = "Truth")
  ) 

  # Create table
  weib_hrs %>% 
  mutate(modelf = ordered(model, levels = c("Truth", "ML-NMR", "IPD NMA")),# "Standard IC")),
         est_fmt = tabfmt(estimate),
         ci_fmt = paste0("(", tabfmt(`2.5%`), ", ", tabfmt(`97.5%`), ")")) %>% 
  pivot_longer(names_to = "stat", values_to = "stat_fmt", cols = c(est_fmt, ci_fmt)) %>% 
  select(studyf, modelf, label, stat, stat_fmt) %>% 
  group_by(stat) %>% 
  pivot_wider(names_from = label, values_from = stat_fmt) %>% 
  arrange(studyf, modelf, desc(stat)) %>% 
  ungroup() %>% 
  filter(!(modelf == "Truth" & stat == "ci_fmt")) %>% 
  transmute(studyc = subfmt(studyf),
            modelc = subfmt(modelf, by = studyf), 
            `B vs. A`, `C vs. A`, `C vs. B`) %>% 
  
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/weib_log_hazard_ratios.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = FALSE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         add.to.row = lst(pos = list(1, 3, 5, 6, 8), #list(1, 3, 5, 7, 8, 10, 12),
                          command = rep_len("[0.5ex]", length(pos))),
         hline.after = NULL,
         comment = FALSE)}


# Population-average RMST -------------------------------------------------

# For a fair comparison between the non-population-adjusted IC and the
# ML-NMR/IPD NMA, we need to compare compatible quantities. Log HRs are not
# comparable, since they are conditioned in different ways between the
# approaches. Instead, let's compare the RMST on each treatment under each
# approach.
  
(weib_MLNMR_rmst <- predict(weib_MLNMR, type = "rmst", time = 1))
(weib_IPD_rmst <- predict(weib_IPD, type = "rmst", time = 1))
(weib_unadj_IC_rmst <- predict(weib_unadj_IC, type = "rmst", time = 1))
  

  
# Create table
weib_rmst <- 
  bind_rows(
    as_tibble(weib_MLNMR_rmst) %>% mutate(model = "ML-NMR"),
    as_tibble(weib_IPD_rmst) %>% mutate(model = "IPD NMA"),
    as_tibble(weib_unadj_IC_rmst) %>% mutate(model = "Standard IC")
  ) %>% 
  transmute(studyf = .study,
            trtf = .trt,
            estimate = mean, `2.5%`, `97.5%`,
            model)

weib_rmst %>% 
  mutate(modelf = ordered(model, levels = c("ML-NMR", "IPD NMA", "Standard IC")),
         est_fmt = tabfmt(estimate),
         ci_fmt = paste0("(", tabfmt(`2.5%`), ", ", tabfmt(`97.5%`), ")")) %>% 
  pivot_longer(names_to = "stat", values_to = "stat_fmt", cols = c(est_fmt, ci_fmt)) %>% 
  select(studyf, modelf, trtf, stat, stat_fmt) %>% 
  group_by(stat) %>% 
  pivot_wider(names_from = trtf, values_from = stat_fmt) %>% 
  arrange(studyf, modelf, desc(stat)) %>% 
  ungroup() %>% 
  transmute(studyc = subfmt(studyf),
            modelf = subfmt(modelf, by = studyf), 
            A, B, C) %>% 
  
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/weib_rmst.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = FALSE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         add.to.row = lst(pos = list(2, 4, 6, 8, 10),
                          command = rep_len("[0.5ex]", length(pos))),
         hline.after = NULL,
         comment = FALSE)}
  

# Fit statistics under all models -----------------------------------------

tibble(
  surv = rep(c("Exponential", "Gompertz", "Weibull"), times = 2),
  mod = rep(c("ML-NMR", "IPD NMA"), each = 3),
  mod_surv = paste(mod, surv),
  loo = list(exp_MLNMR_loo, gomp_MLNMR_loo, weib_MLNMR_loo, 
             exp_IPD_loo, gomp_IPD_loo, weib_IPD_loo)
  ) %>% 
  rowwise() %>% 
  mutate(loo_stats = list(as.data.frame(loo$estimates) %>% 
                            tibble::rownames_to_column(var = "stat") %>% 
                            as_tibble()),
         loo_compare = case_when(mod == "ML-NMR" ~ list(loo_compare(loo, weib_MLNMR_loo)),
                                 mod == "IPD NMA" ~ list(loo_compare(loo, weib_IPD_loo))),
         loo_all = list(add_row(loo_stats, 
                                stat = "elpd_diff",
                                Estimate = loo_compare[2, "elpd_diff"],
                                SE = loo_compare[2, "se_diff"]))) %>% 
  unnest(loo_all) %>% 
  mutate(est_fmt = tabfmt(Estimate, digits = 1), 
         se_fmt = tabfmt(SE, prefix = "($", suffix = "$)", digits = 1),
         cells_fmt = if_else(surv == "Weibull" & stat == "elpd_diff", 
                             " & ", paste(est_fmt, se_fmt, sep = " & "))) %>%
  select(mod_surv, stat, cells_fmt) %>% 
  pivot_wider(names_from = mod_surv, values_from = cells_fmt) %>% 
  mutate(stat = ordered(stat, 
                        levels = c("looic", "elpd_loo", "p_loo", "elpd_diff"),
                        labels = c("LOOIC", "ELPD", "$p_\\mathrm{LOO}$", "ELPD difference"))) %>% 
  arrange(stat) %>% 
  
  # Print to LaTeX table
  xtable() %>%
  {print(., file = "./tables/looic_comparison.tex",
         sanitize.text.function = function(x) {x},
         include.colnames = FALSE,
         include.rownames = FALSE,
         booktabs = TRUE,
         only.contents = TRUE,
         hline.after = NULL,
         comment = FALSE)}



==> anc/ndmm_data/covariate_summaries.csv <==
study,treatment,sample_size,age_median,age_min,age_max,age_iqr_l,age_iqr_u,iss_stage3,response_cr_vgpr,cytogenetics_present,male
McCarthy2012,Pbo,229,58,40,71,,,0.22,0.71,,0.56
McCarthy2012,Len,231,59,29,71,,,0.26,0.61,,0.52
Attal2012,Pbo,307,55,32,66,,,0.17,0.58,0.1,0.59
Attal2012,Len,307,55,22,67,,,0.22,0.59,0.17,0.55
Palumbo2014,Pbo,125,57,,,50,61,0.14,0.38,0.32,0.6
Palumbo2014,Len,126,57,,,50,61,0.12,0.4,0.4,0.48
Morgan2012,Pbo,410,64,31,86,,,0.36,0.72,0.46,0.66
Morgan2012,Thal,408,65,34,89,,,0.31,0.75,0.39,0.63
Jackson2019,Pbo,864,66,,,59,72,0.23,0.85,0.44,0.63
Jackson2019,Len,1137,66,,,59,72,0.26,0.83,0.49,0.61


==> anc/ndmm_data/genf_pars.csv <==
study,mu,sigma,Q,P,treatmentLen,treatmentThal
Attal2012,3.422298966203411,0.8611740574528804,0.6203525724480046,0.01352694086410571,0.5139167465675987,NA
Jackson2019,3.106709217672327,1.1179309064649845,0.4174644351288229,0.036442063504702416,0.7146952008463868,NA
McCarthy2012,3.3064326994441333,0.8974291709920735,0.05912174022263206,1.6673033614069828e-4,0.5972549584550858,NA
Morgan2012,2.676614574529471,1.2503838298068188,-0.25339392937598976,0.12672995447235277,NA,0.3046622246471111
Palumbo2014,3.1346454724640553,1.029826080481363,0.3967662220262072,0.0013897011922043426,0.6801272767819915,NA


==> anc/ndmm_data/maxt_pcens.csv <==
study,treatment,max_time,p_cens
Attal2012,Pbo,48.17390927,0.15
Attal2012,Len,48.11969815,0.15
Jackson2019,Pbo,73.33678756,0.02
Jackson2019,Len,76.49222798,0.02
McCarthy2012,Pbo,57.4,0.15
McCarthy2012,Len,70,0.15
Morgan2012,Pbo,63.36,0.15
Morgan2012,Thal,64.8,0.15
Palumbo2014,Pbo,54.526717555,0.05
Palumbo2014,Len,51,0.05


==> anc/rstan/ndmm_survival.R <==
################################################################################
# Analysis of Newly Diagnosed Multiple Myeloma PFS using flexible M-splines on 
# the baseline hazard with Multilevel Network Meta-Regression
################################################################################

library(dplyr)     # For data manipulation and plotting
library(readr)
library(tidyr)
library(purrr)
library(ggplot2)

library(simsurv)   # For simulating survival data
library(estmeansd)

library(survival)  # For Kaplan-Meier plots

library(multinma)  # Used here for setting up integration points and RW1 prior

library(rstan)
library(splines2)
library(loo)
library(broom.mixed)

options(mc.cores = parallel::detectCores())
rstan_options(auto_write = TRUE)

# Colour palettes
trt_pal <- c(Pbo = "#113259", Len = "#865800", Thal = "#55A480")

# Set seed
set.seed(54321)


# Set up output directories -----------------------------------------------

if (!dir.exists("./figures")) dir.create("./figures")
if (!dir.exists("./tables")) dir.create("./tables")


# Construct synthetic data ------------------------------------------------

# These synthetic data are available directly as part of the multinma package.
# Here we show how the data are constructed from Generalised-F distributions fit
# to digitized Kaplan-Meier curves and published summary data on covariates and 
# regression coefficients.

# Read in covariate summaries, survival distribution estimates
study_covs <- read_csv("../ndmm_data/covariate_summaries.csv")
surv_pars <- read_csv("../ndmm_data/genf_pars.csv")
surv_maxt_pcens <- read_csv("../ndmm_data/maxt_pcens.csv")

# Reconstruct distribution for age
study_covs <- study_covs %>% 
  rowwise() %>% 
  mutate(age_fit = list(bc.mean.sd(age_min, age_iqr_l, age_median, age_iqr_u, age_max, sample_size)))

purrr::map(study_covs$age_fit, ~summary(.$bc.norm.rvs))
withr::with_par(list(mfrow = c(2, 5)),
                purrr::walk(study_covs$age_fit, ~hist(.$bc.norm.rvs)))

# Simulate covariates
ipd_all <-
  study_covs %>% 
  group_by(study, treatment) %>% 
  transmute(age = list(sample(age_fit[[1]]$bc.norm.rvs, size = sample_size, replace = FALSE)),
            iss_stage3 = list(rbinom(sample_size, 1, iss_stage3)),
            response_cr_vgpr = list(rbinom(sample_size, 1, response_cr_vgpr)),
            male = list(rbinom(sample_size, 1, male))) %>% 
  unnest(cols = c(age, iss_stage3, response_cr_vgpr, 
                  male)) %>% 
  # Add treatment and study factor variables
  mutate(studyf = factor(study, levels = c("Attal2012", "McCarthy2012", "Palumbo2014", "Jackson2019", "Morgan2012")),
         trtf = factor(treatment, levels = c("Pbo", "Len", "Thal")),
         .after = treatment)

by(ipd_all, ipd_all$studyf, summary)


# Simulate survival outcomes using a generalised F model
# The gen-F parameters were obtained from unadjusted fits to the digitized KM curves
Hgenf_reg <- function(t, x, betas, intercept, trteff, sigma, Q, P) {
  xtemp <- as.matrix(x[, names(betas)])
  flexsurv::Hgenf(t, mu = intercept + trteff + xtemp %*% betas, sigma = sigma, Q = Q, P = P)
}

# Prognostic and EM coefficients, informed by Leahy and Walsh (2019)
betas <- -c(
  age = 0.065, 
  iss_stage3 = 0.27,
  response_cr_vgpr = -0.2, 
  male = 0.05,
  `age:trt` = -0.024, 
  `iss_stage3:trt` = 0.26, 
  `response_cr_vgpr:trt` = 0.31, 
  `male:trt` = 0
)

surv_all <- ipd_all %>%
  group_by(study, treatment) %>% 
  mutate(across(age:male, ~.x - mean(.x))) %>% 
  mutate(`age:trt` = if_else(treatment != "Pbo", age, 0),
         `iss_stage3:trt` = if_else(treatment != "Pbo", iss_stage3, 0),
         `response_cr_vgpr:trt` = if_else(treatment != "Pbo", response_cr_vgpr, 0),
         `male:trt` = if_else(treatment != "Pbo", male, 0)) %>% 
  nest(x = age:`male:trt`) %>% 
  left_join(surv_pars) %>% 
  left_join(surv_maxt_pcens) %>% 
  mutate(trteff = recode(treatment,
                         Pbo = 0,
                         Len = treatmentLen,
                         Thal = treatmentThal),
         surv = list(simsurv(cumhazard = Hgenf_reg,
                             x = x[[1]],
                             betas = betas,
                             intercept = mu,
                             sigma = sigma,
                             P = P,
                             Q = Q,
                             trteff = trteff,
                             interval = c(1e-08, 10000),
                             maxt = max_time,
         ))
  ) %>% 
  unnest(cols = c(x, surv)) %>% 
  mutate(# Apply uniform censoring
    status = if_else(runif(n()) <= 0.2, 0L, status)
  )

# Quick check of regression
coxph(Surv(eventtime, status) ~ study + male + (age + iss_stage3 + response_cr_vgpr)*trtf -1, data = surv_all)

# Produce KM plots
kmdat <- surv_all %>% 
  group_by(studyf, trtf) %>% 
  do(broom::tidy(survfit(Surv(eventtime, event = status) ~ 1, data = .))) %>% 
  # Add S(0) = 1
  bind_rows(
    distinct(., studyf, trtf, .keep_all = TRUE) %>%
      mutate(time = 0, n.event = 0, n.censor = 0, estimate = 1, std.error = 0, conf.high = 1, conf.low = 1)
  ) %>%
  arrange(studyf, trtf, time)

ggplot(kmdat, aes(x = time, y = estimate, colour = trtf)) +
  geom_step() +
  geom_point(shape = 3, data = function(x) filter(x, n.censor >= 1)) +
  facet_wrap(~studyf) +
  labs(y = "Survival probability", x = "Time (months)") +
  coord_cartesian(ylim = c(0, 1)) +
  scale_colour_manual("Treatment", 
                      breaks = c("Pbo", "Len", "Thal"), 
                      values = trt_pal) +
  theme_multinma() +
  theme(legend.text = element_text(size = 9), legend.title = element_text(size = 9),
        legend.position = "top", 
        legend.box.spacing = unit(0, "lines"),
        legend.margin = margin(0, 0, 0, 0), legend.box.margin = margin(0, 0, 0, 0),
        panel.border = element_rect(colour = "grey70", fill = NA),
        strip.background = element_rect(colour = "grey70", fill = "grey90"))

ggsave("./figures/ndmm_survival_sim_curves.pdf", width = 6, height = 5, scale = 1.2)


# Create aggregate data for Morgan2012 and Jackson2016
agd_covs <- ipd_all %>% filter(studyf %in% c("Morgan2012", "Jackson2019")) %>%
  group_by(study, studyf, treatment, trtf) %>%
  summarise(sample_size = n(),
            as_tibble(as.list(setNames(fivenum(age), c("age_min", "age_iqr_l", "age_median", "age_iqr_h", "age_max")))),
            # Use estmeansd to calculate mean and sd
            setNames(as_tibble(unclass(estmeansd::bc.mean.sd(age_min, age_iqr_l, age_median, age_iqr_h, age_max, n = sample_size))[c("est.mean", "est.sd")]),
                     c("age_mean", "age_sd")),
            iss_stage3 = mean(iss_stage3),
            response_cr_vgpr = mean(response_cr_vgpr),
            male = mean(male))

agd_surv <- surv_all %>% filter(studyf %in% c("Morgan2012", "Jackson2019")) %>%
  select(study, studyf, treatment, trtf, eventtime, status)


# Data for for IPD studies
ipd_surv <- ipd_all %>% filter(!studyf %in% c("Morgan2012", "Jackson2019")) %>% 
  bind_cols(
    surv_all %>% 
      ungroup() %>% 
      filter(!studyf %in% c("Morgan2012", "Jackson2019")) %>% 
      select(eventtime, status)
  )


# ML-NMR ------------------------------------------------------------------


## M-spline 7 knots -------------------------------------------------------

# Ensure that study data are contiguous
ipd_surv <- arrange(ipd_surv, studyf, trtf)
agd_surv <- arrange(agd_surv, studyf, trtf)
agd_covs <- arrange(agd_covs, studyf, trtf)

n_int <- 64  # number of sample points for numerical integration

# Derive weighted z-transformed average covariate correlation matrix from IPD studies
ipd_cors <- dplyr::group_by(ipd_surv, studyf) %>%
  dplyr::group_modify(~tibble::tibble(
    w = nrow(.) - 3,
    r = list(cor(dplyr::select(., age, iss_stage3, response_cr_vgpr, male),
                 method = "pearson",
                 use = "complete.obs"))
  )) %>%
  dplyr::mutate(z = purrr::map2(w, r, ~.x * log((1 + .y) / (1 - .y)) / 2))

w_z <- Reduce(`+`, ipd_cors$z) / sum(ipd_cors$w)
ipd_cor <- (exp(2 * w_z) - 1) / (exp(2 * w_z) + 1)

diag(ipd_cor) <- 1

# Add integration points
agd_covs <- add_integration(agd_covs,
                            age = distr(qgamma, mean = age_mean, sd = age_sd),
                            iss_stage3 = distr(qbern, iss_stage3),
                            response_cr_vgpr = distr(qbern, response_cr_vgpr),
                            male = distr(qbern, male),
                            cor = ipd_cor,
                            n_int = n_int)

agd_xpoints <- unnest_integration(agd_covs)

# Derive global means for centering 
age_gmean <- weighted.mean(c(ipd_surv$age, agd_covs$age_mean), 
                           c(rep_len(1, nrow(ipd_surv)), agd_covs$sample_size))

# Now put all the IPD and AgD integration points into one data frame
stan_xdat <- ipd_surv %>%
  select(-eventtime, -status) %>%
  bind_rows(agd_xpoints) %>%
  mutate(
    # Center the continuous covariates
    age = age - age_gmean,
    # Add in treatment class
    trtclass = factor(if_else(trtf == "Pbo", "Pbo", "Active"), levels = c("Pbo", "Active"))
  )

# Create the model matrix
MLNMR_formula <- ~ -1 + studyf + trtf + 
  age + iss_stage3 + response_cr_vgpr + male +
  (age + iss_stage3 + response_cr_vgpr + male):trtclass

X_all <- model.matrix(MLNMR_formula, data = stan_xdat)

# Ensure columns are in the order: studies, treatments, regression terms
colnames(X_all)

# Thin QR decomposition
X_all_qr <- qr(X_all)
X_all_Q <- qr.Q(X_all_qr) * sqrt(nrow(X_all) - 1)
X_all_R <- qr.R(X_all_qr)[, sort.list(X_all_qr$pivot)] / sqrt(nrow(X_all) - 1)
X_all_R_inv <- solve(X_all_R)

# M-splines for baseline hazard
degree <- 3    # Degree for the M-splines (0 is piecewise constant)
n_iknots <- 7  # Number of internal knots

mspline_dat <- bind_rows(
  ipd = select(ipd_surv, studyf, trtf, eventtime, status),
  agd = select(agd_surv, studyf, trtf, eventtime, status),
  .id = "dtype"
) %>% 
  group_by(studyf, dtype) %>% 
  summarise(
    times = list(eventtime),
    # Boundary knots at 0 and last time in each study
    bknots = list(c(0, max(eventtime))),
    # Internal knots at quantiles of observed event times in each study
    iknots = list(quantile(eventtime[status == 1], probs = seq(1, n_iknots) / (n_iknots + 1))),
    # Construct basis and integrated basis
    basis = list(mSpline(eventtime, knots = unlist(iknots), degree = degree, 
                         intercept = TRUE, Boundary.knots = unlist(bknots))),
    ibasis = list(mSpline(eventtime, knots = unlist(iknots), degree = degree, 
                          intercept = TRUE, Boundary.knots = unlist(bknots), integral = TRUE))
  )

# Softmax and inverse softmax transforms
softmax <- function(x) {
  x0 <- c(0, x)
  exp(x0 - logsumexp(x0))
}

logsumexp <- function(x) {
  maxx <- max(x)
  max(x) + log(sum(exp(x - maxx)))
}

inv_softmax <- function(p) {
  log(p[-1]) - log(p[1])
}

# Derive prior mean and weights on logit spline coefficients
mspline_constant_hazard <- function(basis) {
  df <- ncol(basis)
  ord <- attr(basis, "degree") + 1
  iknots <- attr(basis, "knots")
  bknots <- attr(basis, "Boundary.knots")
  
  # Using approach of Jackson arXiv:2306.03957
  knots <- c(rep(bknots[1], ord), iknots, rep(bknots[2], ord))
  coefs <- (knots[(1:df) + ord] - knots[1:df]) / (ord * (diff(bknots)))
  
  # inverse softmax transform
  inv_softmax(coefs)
}

rw1_prior_weights <- function(basis) {
  nscoef <- ncol(basis)
  ord <- attr(basis, "degree") + 1
  iknots <- attr(basis, "knots")
  bknots <- attr(basis, "Boundary.knots")
  knots <- c(rep(bknots[1], ord), iknots, rep(bknots[2], ord))
  wts <- 1/(ord - 1) * (knots[(ord + 1):(nscoef + ord - 1)] - knots[2:nscoef])
  return(sqrt(wts / sum(wts)))
}

prior_lscoef_location <- map(mspline_dat$basis, mspline_constant_hazard)
prior_lscoef_weight <- map(mspline_dat$basis, rw1_prior_weights)

# Construct stan data
standat_MLNMR <- list(
  
  # Constants
  ns_ipd = n_distinct(ipd_surv$studyf),
  ns_agd = n_distinct(agd_surv$studyf),
  ni_ipd = nrow(ipd_surv),
  ni_agd = nrow(agd_surv),
  nt = n_distinct(stan_xdat$trtf),
  nX = ncol(X_all),
  nint = n_int,
  
  # Survival data
  ipd_status = ipd_surv$status,
  agd_status = agd_surv$status,
  
  # M-splines,
  n_scoef = n_iknots + degree + 1,
  ipd_time = do.call(rbind, filter(mspline_dat, dtype == "ipd")$basis),
  ipd_itime = do.call(rbind, filter(mspline_dat, dtype == "ipd")$ibasis),
  agd_time = do.call(rbind, filter(mspline_dat, dtype == "agd")$basis),
  agd_itime = do.call(rbind, filter(mspline_dat, dtype == "agd")$ibasis),
  
  # Auxiliary parameters (i.e. spline coefficients)
  # These are study ids (i.e. stratified by study)
  aux_id = c(as.numeric(ipd_surv$studyf), as.numeric(agd_surv$studyf)),    # assumes factors have same levels
  
  # Integration point info
  int_id =
    left_join(
      agd_surv,
      agd_covs %>% ungroup() %>% 
        mutate(ag_id = 1:nrow(.)) %>% 
        select(studyf, trtf, ag_id)
    ) %>% 
    pull(ag_id),
  
  # Design matrix
  X = X_all_Q,
  
  # QR decomposition
  QR = TRUE,
  R_inv = X_all_R_inv,
  
  # Priors
  prior_intercept_sd = 100,  # intercept
  prior_reg_sd = 100,        # regression terms
  prior_trt_sd = 100,        # treatment effects
  prior_sigma_sd = 1,        # RW1 smoothing SD
  prior_lscoef_location = prior_lscoef_location,
  prior_lscoef_weight = prior_lscoef_weight)


# Fit using rstan
mspline_MLNMR_stan <- stan("survival_mspline.stan", 
                           data = standat_MLNMR,
                           pars = c("mu", "beta", "gamma", "scoef", "log_lik"),
                           iter = 2000,
                           chains = 4,
                           # Reduce max_treedepth to speed up warm-up (default 10)
                           # Increase if you get max_treedepth warnings
                           control = list(max_treedepth = 7))


# Save stan object
saveRDS(mspline_MLNMR_stan, file = "./ndmm_mspline_MLNMR_stan.rds")
# mspline_MLNMR_stan <- readRDS("./ndmm_mspline_MLNMR_stan.rds")
# check_hmc_diagnostics(mspline_MLNMR_stan)

print(mspline_MLNMR_stan, pars = c("beta", "gamma"))


## M-spline 10 knots ------------------------------------------------------


# M-splines for baseline hazard
degree <- 3    # Degree for the M-splines (0 is piecewise constant)
n_iknots <- 10  # Number of internal knots

mspline10_dat <- bind_rows(
  ipd = select(ipd_surv, studyf, trtf, eventtime, status),
  agd = select(agd_surv, studyf, trtf, eventtime, status),
  .id = "dtype"
) %>% 
  group_by(studyf, dtype) %>% 
  summarise(
    times = list(eventtime),
    # Boundary knots at 0 and last time in each study
    bknots = list(c(0, max(eventtime))),
    # Internal knots at quantiles of observed event times in each study
    iknots = list(quantile(eventtime[status == 1], probs = seq(1, n_iknots) / (n_iknots + 1))),
    # Construct basis and integrated basis
    basis = list(mSpline(eventtime, knots = unlist(iknots), degree = degree, 
                         intercept = TRUE, Boundary.knots = unlist(bknots))),
    ibasis = list(mSpline(eventtime, knots = unlist(iknots), degree = degree, 
                          intercept = TRUE, Boundary.knots = unlist(bknots), integral = TRUE))
  )

prior_lscoef_location <- map(mspline10_dat$basis, mspline_constant_hazard)
prior_lscoef_weight <- map(mspline10_dat$basis, rw1_prior_weights)

# Construct stan data
standat_MLNMR_10kt <- list_modify(standat_MLNMR,
  # M-splines
  n_scoef = n_iknots + degree + 1,
  ipd_time = do.call(rbind, filter(mspline10_dat, dtype == "ipd")$basis),
  ipd_itime = do.call(rbind, filter(mspline10_dat, dtype == "ipd")$ibasis),
  agd_time = do.call(rbind, filter(mspline10_dat, dtype == "agd")$basis),
  agd_itime = do.call(rbind, filter(mspline10_dat, dtype == "agd")$ibasis),
  prior_lscoef_location = prior_lscoef_location,
  prior_lscoef_weight = prior_lscoef_weight)


# Fit using rstan
mspline_MLNMR_10kt_stan <- stan("survival_mspline.stan", 
                           data = standat_MLNMR_10kt,
                           pars = c("mu", "beta", "gamma", "scoef", "log_lik"),
                           iter = 10,#2000,
                           chains = 4,
                           # Reduce max_treedepth to speed up warm-up (default 10)
                           # Increase if you get max_treedepth warnings
                           control = list(max_treedepth = 7))


# Save stan object
saveRDS(mspline_MLNMR_10kt_stan, file = "./ndmm_mspline_MLNMR_10kt_stan.rds")
# mspline_MLNMR_10kt_stan <- readRDS("./ndmm_mspline_MLNMR_10kt_stan.rds")
# check_hmc_diagnostics(mspline_MLNMR_10kt_stan)

print(mspline_MLNMR_10kt_stan, pars = c("beta", "gamma"))



## Compare model fit ------------------------------------------------------

# Get model fit using LOO
(mspline_MLNMR_loo <- loo(mspline_MLNMR_stan))
(mspline_MLNMR_10kt_loo <- loo(mspline_MLNMR_10kt_stan))

loo_compare(list(`7 knots` = mspline_MLNMR_loo,
                 `10 knots` = mspline_MLNMR_10kt_loo))


## Non-PH -----------------------------------------------------------------


# M-splines for baseline hazard
degree <- 3    # Degree for the M-splines (0 is piecewise constant)
n_iknots <- 7  # Number of internal knots

mspline_nph_dat <- bind_rows(
  ipd = select(ipd_surv, studyf, trtf, eventtime, status),
  agd = select(agd_surv, studyf, trtf, eventtime, status),
  .id = "dtype"
) %>% 
  # Generate splines by treatment arm for non-PH model
  group_by(studyf, trtf, dtype) %>% 
  summarise(
    times = list(eventtime),
    # Boundary knots at 0 and last time in each study
    bknots = list(c(0, max(eventtime))),
    # Internal knots at quantiles of observed event times in each study
    iknots = list(quantile(eventtime[status == 1], probs = seq(1, n_iknots) / (n_iknots + 1))),
    # Construct basis and integrated basis
    basis = list(mSpline(eventtime, knots = unlist(iknots), degree = degree, 
                         intercept = TRUE, Boundary.knots = unlist(bknots))),
    ibasis = list(mSpline(eventtime, knots = unlist(iknots), degree = degree, 
                          intercept = TRUE, Boundary.knots = unlist(bknots), integral = TRUE))
  )

prior_lscoef_location <- map(mspline_nph_dat$basis, mspline_constant_hazard)
prior_lscoef_weight <- map(mspline_nph_dat$basis, rw1_prior_weights)

# Construct stan data
standat_MLNMR_nph <- list_modify(standat_MLNMR,
                                 # M-splines
                                 n_scoef = n_iknots + degree + 1,
                                 ipd_time = do.call(rbind, filter(mspline_nph_dat, dtype == "ipd")$basis),
                                 ipd_itime = do.call(rbind, filter(mspline_nph_dat, dtype == "ipd")$ibasis),
                                 agd_time = do.call(rbind, filter(mspline_nph_dat, dtype == "agd")$basis),
                                 agd_itime = do.call(rbind, filter(mspline_nph_dat, dtype == "agd")$ibasis),
                                 prior_lscoef_location = prior_lscoef_location,
                                 prior_lscoef_weight = prior_lscoef_weight,
                                 # aux IDs - now by treatment arm as well as study
                                 aux_id = bind_rows(ipd_surv, agd_surv) %>% group_by(studyf, trtf) %>% group_indices())


# Fit using rstan
mspline_MLNMR_nph_stan <- stan("survival_mspline.stan", 
                                data = standat_MLNMR_nph,
                                pars = c("mu", "beta", "gamma", "scoef", "log_lik"),
                                iter = 10,#2000,
                                chains = 4,
                                # Reduce max_treedepth to speed up warm-up (default 10)
                                # Increase if you get max_treedepth warnings
                                control = list(max_treedepth = 7))


# Save stan object
saveRDS(mspline_MLNMR_nph_stan, file = "./ndmm_mspline_MLNMR_nph_stan.rds")
# mspline_MLNMR_nph_stan <- readRDS("./ndmm_mspline_MLNMR_nph_stan.rds")
# check_hmc_diagnostics(mspline_MLNMR_nph_stan)

print(mspline_MLNMR_nph_stan, pars = c("beta", "gamma"))

# Spline coefficients are now stratified by treatment arm as well as study
print(mspline_MLNMR_nph_stan, pars = "scoef")
print(mspline_MLNMR_stan, pars = "scoef")


## Compare model fit ------------------------------------------------------

# Get model fit using LOO
(mspline_MLNMR_nph_loo <- loo(mspline_MLNMR_nph_stan))

loo_compare(list(PH = mspline_MLNMR_loo,
                 `non-PH` = mspline_MLNMR_nph_loo))


# Results -----------------------------------------------------------------

# Using PH M-spline model with 7 internal knots


## Baseline hazard --------------------------------------------------------

# Plot splines on baseline hazard
as.matrix(mspline_MLNMR_stan, pars = "scoef") %>% 
  as_tibble() %>% 
  mutate(.sample = 1:n(), .before = 1) %>% 
  pivot_longer(starts_with("scoef"), 
               names_pattern = "scoef\\[([0-9]+),([0-9]+)\\]", 
               names_to = c("studyf", ".value"),
               names_transform = list(studyf = function(x) factor(as.integer(x), labels = levels(mspline_dat$studyf)))) %>% 
  left_join(mspline_dat, by = "studyf") %>% 
  rename_with(~paste0("scoef_", .), .cols = matches("[0-9]+")) %>% 
  mutate(scoef = array_tree(select(., starts_with("scoef_")), 1)) %>% 
  rowwise() %>% 
  mutate(newx = list(seq(0, max(unlist(times)), length.out = 100)), 
         ms = list(predict(unlist(basis), unlist(newx)) %*% unlist(scoef))) %>%
  unnest(cols = c(newx, ms)) %>% 
  group_by(studyf, newx) %>% 
  summarise(ms_med = median(ms), ms_lo = quantile(ms, prob = 0.025), ms_hi = quantile(ms, prob = 0.975)) %>% 
  
  ggplot(aes(x = newx, y = ms_med, ymin = ms_lo, ymax = ms_hi)) +
  geom_vline(aes(xintercept = iknots), data = unnest(mspline_dat, cols = iknots), linetype = 2, colour = "grey60") +
  geom_ribbon(alpha = 0.4) +
  geom_line() +
  facet_wrap("studyf") +
  xlab("Time (months)") + ylab("Baseline hazard") +
  theme_multinma()

ggsave("./figures/ndmm_mspline_baseline_hazard.pdf", width = 6, height = 5, scale = 1.2)


## Survival curves --------------------------------------------------------

# Create population-average survival curves
get_survival_curve <- function(trtf,      # Treatment to get survival curve for (factor variable)
                               classf,    # Treatment class for EMs (factor variable)
                               studyf,    # Study to get survival curve for (factor variable)
                               regression = ~-1 + studyf + trtf, # Regression model fitted
                               xdat,     # Covariate data (either IPD or integration points)
                               stanfit,  # Fitted stan model object
                               times,    # Vector of time points to evaluate Sbar(t) at
                               basis,    # M-spline basis created with splines2::mSpline()
                               scoef_id = studyf,  # Spline coefficient vector parameter ID
                               ...) {    # Other arguments passed to tidyMCMC
  
  
  # Define survival function S(t)

  S <- function(t, eta, scoef, basis, ...) {
    multinma::pmspline(t, basis = basis, scoef = scoef, rate = exp(eta), lower.tail = FALSE)
  }
  
  # Set up prediction data
  xdat <- mutate(xdat, 
                 trtf = .env$trtf, classf = .env$classf,
                 # Dummy study variable
                 studyf = 1)
  
  # Construct design matrix
  regression <- update(regression, ~.+1)
  X <- model.matrix(regression, data = xdat)
  X <- X[,-1]
  
  post_beta <- as.matrix(stanfit,
                         pars = c(sprintf("mu[%d]", as.numeric(studyf)),
                                  sprintf("gamma[%d]", 1:(nlevels(trtf) - 1)),
                                  sprintf("beta[%d]", 1:(ncol(X) - nlevels(trtf)))))

  # Pull posterior samples of spline coefficient parameters
  post_scoef <- as.matrix(stanfit, pars = sprintf("scoef[%d, %d]", as.numeric(scoef_id), 1:ncol(basis)))
  
  # Evaluate the linear predictor eta at each posterior sample and each
  # point in xdat: eta is a matrix [iter x n_int]
  eta <- tcrossprod(post_beta, X)
  
  # For each individual point in postdat (row of eta):
  #   1. Evaluate S(t) at every point in xdat (column of eta)
  #   2. Take the mean to get Sbar(t)
  
  names(times) <- sprintf("t_%d", seq_along(times))
  
  Sbar <- pmap_dfr(list(.eta = array_tree(eta, 1),  # Rows (iters) of eta
                        .scoef = array_tree(post_scoef, 1)),  # Rows (iters) of scoef
                   function(.eta, .scoef) map(times, function(.t) mean(S(.t, eta = .eta, scoef = .scoef, basis = basis))))
  
  # Produce posterior statistics
  tidyMCMC(Sbar, conf.int = TRUE, ...) %>% 
    mutate(time = times) %>% 
    select(-term)
}

# Apply this function for each treatment in each study
mspline_surv_pred <- crossing(studyf = unique(surv_all$studyf), trtf = unique(surv_all$trtf)) %>% 
  # Add treatment classes
  mutate(classf = factor(if_else(trtf == "Pbo", "Pbo", "Active"), levels = c("Pbo", "Active"))) %>% 
  group_by(studyf, trtf) %>% 
  group_modify(
    ~get_survival_curve(trtf = .$trtf, 
                        classf = .$classf,
                        studyf = .$studyf, 
                        scoef_id = .$studyf,
                        basis = filter(mspline_dat, studyf == .$studyf) %>% unnest(basis) %>% pull(basis),
                        xdat = filter(stan_xdat, studyf == .$studyf),
                        regression = ~-1 + studyf + trtf + 
                                       age + iss_stage3 + response_cr_vgpr + male + 
                                       (age + iss_stage3 + response_cr_vgpr + male):classf,
                        stanfit = mspline_MLNMR_stan,
                        times = do.call(seq, c(filter(mspline_dat, studyf == .$studyf) %>% unnest(bknots) %>% pull(bknots), list(length.out = 50)))),
    .keep = TRUE)

# Plot estimated survival curves
ggplot(mspline_surv_pred, 
       aes(x = time, y = estimate, colour = trtf, fill = trtf)) +
  # KM curves
  geom_step(linewidth = 0.15, data = kmdat) +
  geom_point(stroke = 0.15, shape = 3, data = filter(kmdat, n.censor >= 1)) +
  # ML-NMR curves
  geom_ribbon(aes(ymin = conf.low, ymax = conf.high), alpha = 0.4, linetype = 0) +
  geom_line(linewidth = 0.4) +
  facet_wrap("studyf") +
  labs(y = "Survival probability", x = "Time (months)") +
  coord_cartesian(ylim = c(0, 1)) +
  scale_colour_manual("Treatment", 
                      breaks = c("Pbo", "Len", "Thal"), 
                      values = trt_pal, aesthetics = c("colour", "fill")) +
  theme_multinma() +
  theme(legend.position = "top", legend.box.spacing = unit(0, "lines"))


ggsave("./figures/ndmm_mspline_survival.pdf", width = 6, height = 5, scale = 1.2)


# Hazard ratios -----------------------------------------------------------

# Calculate population-average conditional hazard ratios
get_hazard_ratio <- function(trtf,      # Treatment to get hazard ratio for
                             classf,    # Treatment class for shared EMs
                             regression = ~-1 + studyf + trtf, # Regression model fitted
                             xdat,     # Covariate data (either IPD or integration points)
                             stanfit,  # Fitted stan model object
                             log = FALSE,  # Get logHR rather than HR
                             ...) {    # Other arguments passed to tidyMCMC
  
  if (as.numeric(trtf) == 1) stop("Calculate HR for trt > 1 compared to 1.")
  
  # Set up prediction data
  xdat <- mutate(xdat, 
                 trtf = .env$trtf, classf = .env$classf,
                 # Dummy study variable
                 studyf = 1)
  
  # Construct design matrix
  regression <- update(regression, ~.+1)
  X <- model.matrix(regression, data = xdat)
  X <- X[,-(1:2)]
  
  # Pull posterior samples of model parameters
  post_beta <- as.matrix(stanfit, pars = c("gamma", "beta"))
  
  # Only need to use treatment effect and EM interaction columns
  col_select <- c(1:(nlevels(trtf)-1), 
                  grep("(\\:(trtf|classf))|((trtf|classf).+\\:)", colnames(X)))
  
  # Evaluate the log HR
  logHR <- tcrossprod(post_beta[, col_select], X[, col_select])
  HR <- exp(logHR)
  
  # Integrate/average over the covariate distribution
  logHR <- apply(logHR, 1, mean)
  HR <- apply(HR, 1, mean)
  
  {if (tolower(log) == "both") tibble(HR = HR, logHR = logHR)
    else if (log) tibble(logHR = logHR)
    else tibble(HR = HR)} %>% 
    
    # Produce posterior statistics
    tidyMCMC(conf.int = TRUE, ...)
}

# Get population average hazard ratios in every study
mspline_hrs <- crossing(studyf = unique(surv_all$studyf), trtf = unique(surv_all$trtf)) %>% 
  filter(trtf != "Pbo") %>% 
  # Add treatment classes
  mutate(classf = factor(if_else(trtf == "Pbo", "Pbo", "Active"), levels = c("Pbo", "Active"))) %>% 
  group_by(studyf, trtf) %>% 
  group_modify(
    ~get_hazard_ratio(trtf = .$trtf, classf = .$classf,
                      xdat = filter(stan_xdat, studyf == .$studyf),
                      regression = ~-1 + studyf + trtf + 
                        age + iss_stage3 + response_cr_vgpr + male + 
                        (age + iss_stage3 + response_cr_vgpr + male):classf,
                      stanfit = mspline_MLNMR_stan,
                      log = TRUE),
    .keep = TRUE
  )

mspline_hrs



==> anc/rstan/rstan_survival.Rproj <==
Version: 1.0

RestoreWorkspace: Default
SaveWorkspace: Default
AlwaysSaveHistory: Default

EnableCodeIndexing: Yes
UseSpacesForTab: Yes
NumSpacesForTab: 2
Encoding: UTF-8

RnwWeave: Sweave
LaTeX: pdfLaTeX


==> anc/rstan/simulated_parametric_survival.R <==
################################################################################
# Simulated parametric survival example calling Stan directly
#   - David Phillippo, University of Bristol
################################################################################

library(dplyr)    # For data manipulation and plotting
library(tidyr)
library(purrr)
library(ggplot2)

library(simsurv)  # For simulating survival data
library(survival) # For Kaplan-Meier plots
library(flexsurv) # For creating model predictions

library(multinma)  # Used here for setting up integration points

library(rstan)
library(broom)
library(broom.mixed)
library(loo)

options(mc.cores = parallel::detectCores())
rstan_options(auto_write = TRUE)

# Colour palette
trt_pal <- c(A = "#113259", B = "#865800", C = "#55A480")



# Simulated example data --------------------------------------------------

# Set seed
set.seed(54321)

# Simulate individuals for two trials
nAB <- 500
nAC <- 400

covdat_AB <- tibble(study = 1,
                    id = 1:nAB,
                    trtB = rep(c(0, 1), each = nAB/2),
                    trtC = 0,
                    x1 = rnorm(nAB, mean = 0, sd = 0.5),
                    x2 = rgamma(nAB, shape = 4, rate = 2),
                    x3 = if_else(runif(nAB) > 0.8, 1, 0)) %>% 
  # Add EM interactions
  bind_cols(model.matrix(~(trtB + trtC):(x1 + x2 + x3), data = .)[,-1] %>% as_tibble())

covdat_AC <- tibble(study = 2,
                    id = 1:nAC,
                    trtB = 0,
                    trtC = rep(c(0, 1), each = nAC/2),
                    x1 = rnorm(nAC, mean = 1, sd = 0.4),
                    x2 = rgamma(nAC, shape = 6, rate = 2),
                    x3 = if_else(runif(nAC) > 0.3, 1, 0)) %>% 
  # Add EM interactions
  bind_cols(model.matrix(~(trtB + trtC):(x1 + x2 + x3), data = .)[,-1] %>% as_tibble())

covdat <- bind_rows(covdat_AB, covdat_AC) %>%
  mutate(trtn = case_when(trtB == 1 ~ 2L, trtC == 1 ~ 3L, TRUE ~ 1L),
         studyf = factor(study, labels = c("AB", "AC")),
         trtf = factor(trtn, labels = c("A", "B", "C")),
         trtclass = recode_factor(trtf, A = 1, B = 2, C = 2))

# True covariate mean values
true_covmeans <- tribble(
  ~study, ~x1, ~x2, ~x3,
  1L, 0, 4/2, 1-0.8,
  2L, 1, 6/2, 1-0.3 
)

true_xbar <- t(crossprod(as.matrix(true_covmeans[, -1]), c(nAB, nAC)) / sum(nAB, nAC))

# Set coefficients
betas <- c(trtB = -1.2, trtC = -0.5, 
           x1 = 0.1, x2 = 0.05, x3 = -0.25,
           `trtB:x1` = -0.2, `trtB:x2` = -0.2, `trtB:x3` = -0.1,
           `trtC:x1` = -0.2, `trtC:x2` = -0.2, `trtC:x3` = -0.1
)

# Set censoring rate
cens_rate <- 0.1

# Set shapes and scales
weib_sim_pars <- c(scaleAB = 6.2, shapeAB = 0.8, scaleAC = 5.8, shapeAC = 1.2)

# Simulate a Weibull outcome
# lambda is scale, gamma is shape
survdat_AB <- simsurv("weibull", 
                      lambdas = weib_sim_pars["scaleAB"], gammas = weib_sim_pars["shapeAB"],
                      x = covdat_AB, betas = betas, maxt = 1) %>%
  mutate(status = if_else(runif(nAB) <= cens_rate, 0L, status))

survdat_AC <- simsurv("weibull", 
                      lambdas = weib_sim_pars["scaleAC"], gammas = weib_sim_pars["shapeAC"],
                      x = covdat_AC, betas = betas, maxt = 1) %>%
  mutate(status = if_else(runif(nAC) <= cens_rate, 0L, status))

# Datasets for ML-NMR and IPD NMA
survdat <- bind_rows(full_join(covdat_AB, survdat_AB),
                     full_join(covdat_AC, survdat_AC)) %>%
  mutate(studyf = factor(study, labels = c("AB", "AC")),
         trtn = case_when(trtB == 1 ~ 2L, trtC == 1 ~ 3L, TRUE ~ 1L),
         trtf = factor(trtn, labels = c("A", "B", "C")),
         trtclass = recode_factor(trtf, A = 1, B = 2, C = 2),
         .after = 1) %>% 
  select(-trtB, -trtC)

survdat_AB <- filter(survdat, studyf == "AB")
survdat_AC <- filter(survdat, studyf == "AC")

survdat_AC_agd <- select(survdat_AC, -x1, -x2, -x3)

covdat_AC_agd <- filter(covdat, studyf == "AC") %>% 
  group_by(studyf, trtf, trtclass) %>% 
  summarise(x1_mean = mean(x1),
            x1_sd = sd(x1),
            x2_mean = mean(x2),
            x2_sd = sd(x2),
            x3 = mean(x3),
            sample_size = n())


# Produce KM plots
kmdat <- survdat %>% 
  group_by(studyf, trtf) %>% 
  group_modify(~with(survfit(Surv(eventtime, event = status) ~ 1, data = .),
                     tibble(time, n.censor, estimate = surv, std.err, upper, lower))) %>% 
  # Add S(0) = 1
  group_modify(~add_row(., time = 0, n.censor = 0, estimate = 1, std.err = 0, upper = 1, lower = 1, .before = 0))

ggplot(kmdat, aes(x = time, y = estimate, colour = trtf)) +
  geom_step() +
  geom_point(shape = 3, data = function(x) filter(x, n.censor >= 1)) +
  facet_grid(~studyf) +
  labs(y = "Survival probability", x = "Time") +
  scale_colour_manual("Treatment", 
                      breaks = c("A", "B", "C"), 
                      values = trt_pal) +
  theme_multinma(base_family = "Source Sans Pro") +
  theme(legend.position = "top", legend.box.spacing = unit(0, "lines"))


# ML-NMR analysis ---------------------------------------------------------


# Create integration points

n_int <- 64 # Number of integration points

covdat_AC_agd <- add_integration(covdat_AC_agd,
                   # Specify marginal distributions for each covariate
                   x1 = distr(qnorm, mean = x1_mean, sd = x1_sd),
                   x2 = distr(qgamma, mean = x2_mean, sd = x2_sd),
                   x3 = distr(qbern, x3),
                   # Take correlation matrix from IPD study
                   cor = cor(survdat_AB[c("x1", "x2", "x3")], method = "spearman"),
                   n_int = n_int)
  
agd_xpoints <- unnest_integration(covdat_AC_agd)

# Derive global means for centering (for sampling efficiency)
x1_gmean <- weighted.mean(c(survdat_AB$x1, covdat_AC_agd$x1_mean), 
                          c(rep_len(1, nrow(survdat_AB)), covdat_AC_agd$sample_size))
x2_gmean <- weighted.mean(c(survdat_AB$x2, covdat_AC_agd$x2_mean), 
                          c(rep_len(1, nrow(survdat_AB)), covdat_AC_agd$sample_size))


# Now put all the IPD covariates and AgD integration points into one data frame
# Note: Stan code assumes these are IPD studies first, AgD studies second
stan_xdat <- bind_rows(survdat_AB, agd_xpoints) %>% 
  select(study, studyf, trtn, trtf, trtclass, x1, x2, x3) %>% 
  # Center the continuous covariates
  mutate(x1 = x1 - x1_gmean,
         x2 = x2 - x2_gmean)

# Create the model matrix
# Note: Treatments B, C, and D are in the same class here, so we make the shared EM
# assumption and give these the same EM interactions
X_all <- model.matrix(~ -1 + studyf + trtf + x1 + x2 + x3 + (x1 + x2 + x3):trtclass,
                      data = stan_xdat)

# Note: Stan code assumes that columns are ordered as 
#  - study intercepts
#  - treatments
#  - regression terms (prognostic factors, effect modifier interactions)
colnames(X_all)


# Thin QR decomposition (for sampling efficiency)
X_all_qr <- qr(X_all)
X_all_Q <- qr.Q(X_all_qr) * sqrt(nrow(X_all) - 1)
X_all_R <- qr.R(X_all_qr)[, sort.list(X_all_qr$pivot)] / sqrt(nrow(X_all) - 1)
X_all_R_inv <- solve(X_all_R)

# Construct stan data
# Note: inputs also described in Stan model code
standat_MLNMR <- list(
  # Constants
  ns_ipd = 1,               # Number of IPD studies
  ns_agd = 1,               # Number of AgD studies
  ni_ipd = nrow(survdat_AB),  # Number of IPD individuals
  ni_agd = nrow(survdat_AC_agd),  # Number of AgD event times
  nt = 3,                   # Number of treatments
  nX = ncol(X_all),         # Number of columns of design matrix
  nint = n_int,             # Number of integration points
  
  # Survival data
  time = c(survdat_AB$eventtime, survdat_AC_agd$eventtime),  # Event times
  status = c(survdat_AB$status, survdat_AC_agd$status),   # Status (event/censor)
  
  # Auxiliary parameters (i.e. shapes)
  # For a PH/AFT model these are study ids (i.e. stratified by study)
  aux_id = c(as.numeric(survdat_AB$studyf), as.numeric(survdat_AC_agd$studyf)),    # assumes factors have same levels

  # Integration point info
  int_id =
    left_join(
      survdat_AC_agd,
      covdat_AC_agd %>% ungroup() %>% 
        mutate(ag_id = 1:nrow(.)) %>% 
        select(studyf, trtf, ag_id)
    ) %>% 
    pull(ag_id),                             # Integration ID for each AgD arm
  
  # Distribution flag:
  # 1 = Exponential PH
  # 2 = Weibull PH
  # 3 = Gompertz PH
  # 4 = Exponential AFT
  # 5 = Weibull AFT
  # 6 = log Normal AFT
  # 7 = log logistic AFT
  # 8 = Gamma AFT
  # 9 = Generalised Gamma AFT
  dist = 2,
  
  # Design matrix
  X = X_all_Q,
  
  # QR decomposition
  QR = TRUE,
  R_inv = X_all_R_inv,
  
  # Prior SDs
  prior_intercept_sd = 100,
  prior_reg_sd = 100,
  prior_trt_sd = 100,
  prior_aux_sd = 5,
  prior_aux2_sd = 5  # Ignored except for Generalised Gamma model
  )

# Run Stan model
weib_MLNMR_stan <- stan("survival_param.stan", 
                        data = standat_MLNMR,
                        pars = c("mu",          # Study intercepts
                                 "beta",        # Regression terms
                                 "gamma",       # Individual-level treatment effect
                                 "aux", "aux2", # Parameters of survival distribution
                                 "log_lik"),    # log likelihood
                        iter = 2000,
                        chains = 4)

print(weib_MLNMR_stan, pars = c("log_lik", "beta_tilde"), include = FALSE)

# Get model fit using LOO
(weib_MLNMR_loo <- loo(weib_MLNMR_stan))


# Fit Exponential model by changing the `dist` argument in the Stan input data
exp_MLNMR_stan <- stan("survival_param.stan", 
                       data = list_modify(standat_MLNMR, dist = 1),
                       pars = c("mu", "beta", "gamma", "aux", "aux2", "log_lik"),
                       iter = 2000,
                       chains = 4)

print(exp_MLNMR_stan, pars = c("log_lik", "beta_tilde"), include = FALSE)

# Get model fit using LOO
(exp_MLNMR_loo <- loo(exp_MLNMR_stan))


# Fit Gompertz model by changing the `dist` argument in the Stan input data
gomp_MLNMR_stan <- stan("survival_param.stan", 
                       data = list_modify(standat_MLNMR, dist = 3),
                       pars = c("mu", "beta", "gamma", "aux", "aux2", "log_lik"),
                       iter = 2000,
                       chains = 4)

print(gomp_MLNMR_stan, pars = c("log_lik", "beta_tilde"), include = FALSE)

# Get model fit using LOO
(gomp_MLNMR_loo <- loo(gomp_MLNMR_stan))


# Compare model fits
loo_compare(list(Weibull = weib_MLNMR_loo, 
                 Exponential = exp_MLNMR_loo,
                 Gompertz = gomp_MLNMR_loo))



# Results -----------------------------------------------------------------

# Create population-average survival curves
get_survival_curve <- function(trtf,      # Treatment to get survival curve for (factor variable)
                               classf,    # Treatment class for EMs (factor variable)
                               studyf,    # Study to get survival curve for (factor variable)
                               regression = ~-1 + studyf + trtf, # Regression model fitted
                               xdat,     # Covariate data (either IPD or integration points)
                               stanfit,  # Fitted stan model object
                               times,    # Vector of time points to evaluate Sbar(t) at
                               dist = c("exponential", "weibull", "gompertz",
                                        "exponential-aft", "weibull-aft", "lognormal", 
                                        "loglogistic", "gamma", "gengamma"),  # Survival distribution used
                               aux_id = studyf,  # Auxiliary parameter ID
                               ...) {    # Other arguments passed to tidyMCMC
  
  
  # Define survival function S(t)
  dist <- match.arg(dist)
  S <- switch(dist,
    exponential = function(t, eta, ...) {pexp(t, rate = exp(eta), lower.tail = FALSE)},
    weibull = function(t, eta, aux, ...) {flexsurv::pweibullPH(t, shape = aux, scale = exp(eta), lower.tail = FALSE)},
    gompertz = function(t, eta, aux, ...) {flexsurv::pgompertz(t, shape = aux, rate = exp(eta), lower.tail = FALSE)},
    `exponential-aft` = function(t, eta, ...) {pexp(t, rate = exp(-eta), lower.tail = FALSE)},
    `weibull-aft` = function(t, eta, aux, ...) {flexsurv::pweibullPH(t, shape = aux, scale = exp(-aux*eta), lower.tail = FALSE)},
    lognormal = function(t, eta, aux, ...) {plnorm(t, sdlog = aux, meanlog = eta, lower.tail = FALSE)},
    loglogistic = function(t, eta, aux, ...) {flexsurv::pllogis(t, shape = aux, scale = exp(eta), lower.tail = FALSE)},
    gamma = function(t, eta, aux, ...) {pgamma(t, shape = aux, rate = exp(-eta), lower.tail = FALSE)},
    gengamma = function(t, eta, aux, aux2, ...) {flexsurv::pgengamma(t, mu = eta, sigma = aux, Q = 1/sqrt(aux2), lower.tail = FALSE)})

  # Set up prediction data
  xdat <- mutate(xdat, 
                 trtf = trtf, classf = classf,
                 # Dummy study variable
                 studyf = 1)
  
  # Construct design matrix
  regression <- update(regression, ~.+1)
  X <- model.matrix(regression, data = xdat)
  X <- X[,-1]
 
  post_beta <- as.matrix(stanfit,
                         pars = c(sprintf("mu[%d]", as.numeric(studyf)),
                                  sprintf("gamma[%d]", 1:(nlevels(trtf) - 1)),
                                  sprintf("beta[%d]", 1:(ncol(X) - nlevels(trtf)))))
  
  # Pull posterior samples of auxiliary parameter(s)
  # post_aux <- drop(postdat[, sprintf("aux[%d]", studyn)])
  post_aux <- if (!dist %in% c("exponential", "exponential-aft")) drop(as.matrix(stanfit, pars = sprintf("aux[%d]", as.numeric(aux_id)))) else NA
  post_aux2 <- if (dist == "gengamma") drop(as.matrix(stanfit, pars = sprintf("aux2[%d]", as.numeric(aux_id)))) else NA
  
  # Evaluate the linear predictor eta at each posterior sample and each
  # point in xdat: eta is a matrix [iter x n_int]
  eta <- tcrossprod(post_beta, X)
  
  # For each individual point in postdat (row of eta):
  #   1. Evaluate S(t) at every point in xdat (column of eta)
  #   2. Take the mean to get Sbar(t)
  
  names(times) <- sprintf("t_%d", seq_along(times))
  
  Sbar <- pmap_dfr(list(.eta = array_tree(eta, 1),  # Rows of eta
                        .aux = post_aux, 
                        .aux2 = post_aux2),
                  function(.eta, .aux, .aux2) map(times, function(.t) mean(S(.t, eta = .eta, aux = .aux, aux2 = .aux2))))
  
  # Produce posterior statistics
  tidyMCMC(Sbar, conf.int = TRUE, ...) %>% 
    mutate(time = times) %>% 
    select(-term)
}

# Apply this function for each treatment in each study
weib_surv_pred <- crossing(studyf = factor(c("AB", "AC")), trtf = factor(c("A", "B", "C"))) %>% 
  # Add treatment classes
  mutate(classf = recode_factor(trtf, A = 1, B = 2, C = 2)) %>% 
  group_by(studyf, trtf) %>% 
  group_modify(
    ~get_survival_curve(trtf = .$trtf, 
                       classf = .$classf,
                       studyf = .$studyf, 
                       xdat = filter(stan_xdat, studyf == .$studyf) %>% select(x1:x3),
                       regression = ~ -1 + studyf + trtf + x1 + x2 + x3 + (x1 + x2 + x3):classf,
                       stanfit = weib_MLNMR_stan,
                       times = seq(0, 1, by = 0.01),
                       dist = "weibull"),
    .keep = TRUE)

# Plot estimated survival curves
ggplot(weib_surv_pred, 
       aes(x = time, y = estimate, colour = trtf, fill = trtf)) +
  # KM curves
  geom_step(size = 0.15, data = kmdat) +
  geom_point(stroke = 0.15, shape = 3, data = filter(kmdat, n.censor >= 1)) +
  # ML-NMR curves
  geom_ribbon(aes(ymin = conf.low, ymax = conf.high), alpha = 0.4, linetype = 0) +
  geom_line(size = 0.4) +
  facet_grid(~studyf) +
  labs(y = "Survival probability", x = "Time") +
  scale_colour_manual("Treatment",
                      breaks = c("A", "B", "C"),
                      values = trt_pal,
                      aesthetics = c("colour", "fill")) +
  theme_multinma()



# Calculate population-average conditional hazard ratios
get_hazard_ratio <- function(trtf,      # Treatment to get hazard ratio for
                             classf,    # Treatment class for shared EMs
                             regression = ~-1 + studyf + trtf, # Regression model fitted
                             xdat,     # Covariate data (either IPD or integration points)
                             stanfit,  # Fitted stan model object
                             log = FALSE,  # Get logHR rather than HR
                             ...) {    # Other arguments passed to tidyMCMC
  
  if (as.numeric(trtf) == 1) stop("Calculate HR for trt > 1 compared to 1.")
  
  # Set up prediction data
  xdat <- mutate(xdat, 
                 trtf = .env$trtf, classf = .env$classf,
                 # Dummy study variable
                 studyf = 1)
  
  # Construct design matrix
  regression <- update(regression, ~.+1)
  X <- model.matrix(regression, data = xdat)
  X <- X[,-(1:2)]
  
  # Pull posterior samples of model parameters
  post_beta <- as.matrix(stanfit, pars = c("gamma", "beta"))
  
  # Only need to use treatment effect and EM interaction columns
  col_select <- c(1:(nlevels(trtf)-1), 
                  grep("(\\:(trtf|classf))|((trtf|classf).+\\:)", colnames(X)))
  
  # Evaluate the log HR
  logHR <- tcrossprod(post_beta[, col_select], X[, col_select])
  HR <- exp(logHR)
  
  # Integrate/average over the covariate distribution
  logHR <- apply(logHR, 1, mean)
  HR <- apply(HR, 1, mean)
  
  {if (tolower(log) == "both") tibble(HR = HR, logHR = logHR)
    else if (log) tibble(logHR = logHR)
    else tibble(HR = HR)} %>% 
    
    # Produce posterior statistics
    tidyMCMC(conf.int = TRUE, ...)
}

# Get population average hazard ratios in every study
weib_hrs <- crossing(studyf = unique(stan_xdat$studyf), 
                     trtf = unique(stan_xdat$trtf)) %>%
  # Add treatment classes, study and treatment labels
  mutate(classf = recode_factor(trtf, A = 1, B = 2, C = 2)) %>% 
  filter(trtf != "A") %>% 
  group_by(studyf, trtf) %>% 
  group_modify(
    ~get_hazard_ratio(trtf = .$trtf, classf = .$classf,
                      xdat = filter(stan_xdat, studyf == .$studyf),
                      regression = ~ -1 + studyf + trtf + x1 + x2 + x3 + (x1 + x2 + x3):classf,
                      stanfit = weib_MLNMR_stan,
                      log = TRUE),
    .keep = TRUE
  )

weib_hrs


# Full IPD meta-regression ------------------------------------------------


# Create the model matrix
# Note: Treatments B, C, and D are in the same class here, so we make the shared EM
# assumption and give these the same EM interactions
X_all_ipd <- model.matrix(~ -1 + studyf + trtf + x1 + x2 + x3 + (x1 + x2 + x3):trtclass,
                          # Centre the covariates at the same values as the ML-NMR
                          data = mutate(survdat,
                                        x1 = x1 - x1_gmean,
                                        x2 = x2 - x2_gmean))

# Note: Stan code assumes that columns are ordered as 
#  - study intercepts
#  - treatments
#  - regression terms (prognostic factors, effect modifier interactions)
colnames(X_all_ipd)


# Thin QR decomposition (for sampling efficiency)
X_all_ipd_qr <- qr(X_all_ipd)
X_all_ipd_Q <- qr.Q(X_all_ipd_qr) * sqrt(nrow(X_all_ipd) - 1)
X_all_ipd_R <- qr.R(X_all_ipd_qr)[, sort.list(X_all_ipd_qr$pivot)] / sqrt(nrow(X_all_ipd) - 1)
X_all_ipd_R_inv <- solve(X_all_ipd_R)

# Construct stan data
# Note: inputs also described in Stan model code
standat_IPD <- list(
  # Constants
  ns_ipd = 2,               # Number of IPD studies
  ns_agd = 0,               # Number of AgD studies
  ni_ipd = nrow(survdat),  # Number of IPD individuals
  ni_agd = 0,  # Number of AgD event times
  nt = 3,                   # Number of treatments
  nX = ncol(X_all),         # Number of columns of design matrix
  nint = 1,             # Number of integration points
  
  # Survival data
  time = survdat$eventtime,  # Event times
  status = survdat$status,   # Status (event/censor)
  
  # Auxiliary parameters (i.e. shapes)
  # For a PH/AFT model these are study ids (i.e. stratified by study)
  aux_id = as.numeric(survdat$studyf),
  
  # Integration point info
  int_id = integer(),
  
  # Distribution flag:
  # 1 = Exponential PH
  # 2 = Weibull PH
  # 3 = Gompertz PH
  # 4 = Exponential AFT
  # 5 = Weibull AFT
  # 6 = log Normal AFT
  # 7 = log logistic AFT
  # 8 = Gamma AFT
  # 9 = Generalised Gamma AFT
  dist = 2,
  
  # Design matrix
  X = X_all_ipd_Q,
  
  # QR decomposition
  QR = TRUE,
  R_inv = X_all_ipd_R_inv)

# Run Stan model
weib_IPD_stan <- stan("survival_param.stan", 
                        data = standat_IPD,
                        pars = c("mu",          # Study intercepts
                                 "beta",        # Regression terms
                                 "gamma",       # Individual-level treatment effect
                                 "aux", "aux2", # Parameters of survival distribution
                                 "log_lik"),    # log likelihood
                        iter = 2000,
                        chains = 4)

print(weib_IPD_stan, pars = c("log_lik", "beta_tilde"), include = FALSE)

# Get model fit using LOO
(weib_IPD_loo <- loo(weib_IPD_stan))


# Fit Exponential model by changing the `dist` argument in the Stan input data
exp_IPD_stan <- stan("survival_param.stan", 
                       data = list_modify(standat_IPD, dist = 1),
                       pars = c("mu", "beta", "gamma", "aux", "aux2", "log_lik"),
                       iter = 2000,
                       chains = 4)

print(exp_IPD_stan, pars = c("log_lik", "beta_tilde"), include = FALSE)

# Get model fit using LOO
(exp_IPD_loo <- loo(exp_IPD_stan))


# Fit Gompertz model by changing the `dist` argument in the Stan input data
gomp_IPD_stan <- stan("survival_param.stan", 
                        data = list_modify(standat_IPD, dist = 3),
                        pars = c("mu", "beta", "gamma", "aux", "aux2", "log_lik"),
                        iter = 2000,
                        chains = 4)

print(gomp_IPD_stan, pars = c("log_lik", "beta_tilde"), include = FALSE)

# Get model fit using LOO
(gomp_IPD_loo <- loo(gomp_IPD_stan))


# Compare model fits
loo_compare(list(Weibull = weib_IPD_loo, 
                 Exponential = exp_IPD_loo,
                 Gompertz = gomp_IPD_loo))



==> anc/rstan/survival_mspline.stan <==
functions {
  // -- Which entries are equal to a given value --
  array[] int which(array[] int x, int y) {
    int n = num_elements(x);
    array[n] int w; // Over-allocate w and then truncate later
    int c = 1;
    for (i in 1:n) {
      if (x[i] == y) {
        w[c] = i;
        c += 1;
      }
    }
    return w[1:(c-1)];
  } 
    
  array[] int nwhich_all(array[] int x, int max_id) {
    array[max_id] int w = rep_array(0, max_id);
    for (i in 1:num_elements(x)) {
      if (x[i]) w[x[i]] += 1;
    }
    return w;
  }
  
  // -- M-splines log-Survival and log-Hazard --
  // IPD: Evaluate for all event times within each study
  vector lS (matrix ibasis, vector eta, vector scoef) {
    // ibasis = integrated basis evaluated at event/censoring time
    // scoef = vector of spline coefficients
    // eta = log rate (linear predictor)
    return - (ibasis * scoef) .* exp(eta);
  }

  vector lh (matrix basis, vector eta, vector scoef) {
    // basis = basis evaluated at event/censoring time
    // scoef = vector of spline coefficients
    // eta = log rate (linear predictor)
    return log(basis * scoef) + eta;
  }
  
  // AgD: Evaluate for a vector of integration points (theta/eta) for a single event time
  vector lS_a (row_vector ibasis, vector eta, vector scoef) {
    // ibasis = integrated basis evaluated at event/censoring time
    // scoef = vector of spline coefficients
    // eta = log rate (linear predictor)
    return - (ibasis * scoef) * exp(eta);
  }

  vector lh_a (row_vector basis, vector eta, vector scoef) {
    // basis = basis evaluated at event/censoring time
    // scoef = vector of spline coefficients
    // eta = log rate (linear predictor)
    return log(basis * scoef) + eta;
  }
  
  // -- Log likelihood functions --
  // IPD version
  vector loglik(matrix time,    // Basis evaluated at event/cens time
                matrix itime,   // Integrated basis evaluated at event/cens time
                array[] int status,   // Censoring status
                vector eta,     // Linear predictor
                vector scoef) { // Spline coefficients

    vector[num_elements(eta)] l;
    int nw1 = sum(status);
    array[nw1] int w1 = which(status, 1);

    // All observations get survival contribution
    l = lS(itime, eta, scoef);

    // Observed events get additional hazard contribution
    if (nw1) {
      l[w1] += lh(time[w1], eta[w1], scoef);
    }

    return l;
  }
  
  // AgD version
  vector loglik_a(row_vector time,  // Basis evaluated at event/cens time
                  row_vector itime, // Integrated basis evaluated at event/cens time
                  int status,       // Censoring status
                  vector eta,       // Linear predictor
                  vector scoef) {   // Spline coefficients
    vector[num_elements(eta)] l;
  
    if (status == 0) { // Right censored
      l = lS_a(itime, eta, scoef);
    } else if (status == 1) { // Observed
      l = lS_a(itime, eta, scoef) + lh_a(time, eta, scoef);
    } 
  
    return l;
  }
}
data {
  // -- Constants --
  int<lower=0> ns_ipd; // number of IPD studies
  int<lower=0> ns_agd; // number of AgD studies
  int<lower=0> ni_ipd; // total number of IPD individuals
  int<lower=0> ni_agd; // total number of AgD data points
  int<lower=1> nt; // number of treatments
  int<lower=1> nint; // number of samples for numerical integration
  int<lower=0> nX; // number of columns in design matrix
  
  // -- Survival data --
  array[ni_ipd] int<lower=0, upper=1> ipd_status; // event status (0 = censored, 1 = event)
  array[ni_agd] int<lower=0, upper=1> agd_status;
  
  int<lower=2> n_scoef; // Number of spline coefficients
  matrix[ni_ipd, n_scoef] ipd_time;   // M-spline basis evaluated at event/censoring times
  matrix[ni_agd, n_scoef] agd_time;
  matrix[ni_ipd, n_scoef] ipd_itime;  // Integrated M-spline basis evaluated at event/censoring times
  matrix[ni_agd, n_scoef] agd_itime;
  
  array[ni_ipd + ni_agd] int<lower=1> aux_id; // aux id (e.g. study id for a PH/AFT model)
  
  // -- Integration point details --
  array[ni_agd] int<lower=1> int_id; // integration sample id (i.e. for an arm or study)
  
  // -- Design matrix --
  // Either X, or QR Q if QR=TRUE
  matrix[ni_ipd + (ni_agd ? nint * max(int_id) : 0), nX] X;
  
  // -- Thin QR decomposition --
  int<lower=0, upper=1> QR; // QR decomposition flag (1=used QR decomposition)
  matrix[nX, nX] R_inv;
  
  // -- Priors --
  real<lower=0> prior_intercept_sd;
  real<lower=0> prior_reg_sd;
  real<lower=0> prior_trt_sd;
  array[max(aux_id)] vector[n_scoef-1] prior_lscoef_location;  // prior logistic mean
  array[max(aux_id)] vector[n_scoef-1] prior_lscoef_weight;  // rw1 prior weights
  real<lower=0> prior_sigma_sd; // rw1 smoothing sd
}
transformed data {
  // Total number of studies
  int ns = ns_ipd + ns_agd;
  
  // Number of aux coefficient vectors
  int n_aux = max(aux_id);
  
  // Split aux_id by IPD and AgD rows
  array[ni_ipd] int<lower=1> aux_id_ipd = aux_id[1:ni_ipd];
  array[ni_agd] int<lower=1> aux_id_agd = aux_id[(ni_ipd + 1):(ni_ipd + ni_agd)];

  // Split design matrix into IPD and AgD
  matrix[ni_ipd, nX] X_ipd;
  matrix[ni_agd ? nint * max(int_id) : 0, nX] X_agd;

  // For efficiency we will loop over aux_id's, vectorising within each group
  // Number of observations within each ID
  array[n_aux] int ni_aux_id_ipd = nwhich_all(aux_id_ipd, n_aux);
  array[n_aux] int ni_aux_id_agd = nwhich_all(aux_id_agd, n_aux);
  
  // Index lookup - which observations belong to group i?
  array[n_aux, max(ni_aux_id_ipd)] int wi_aux_id_ipd;
  array[n_aux, max(ni_aux_id_agd)] int wi_aux_id_agd;

  for (i in 1:n_aux) {
    if (ni_aux_id_ipd[i]) wi_aux_id_ipd[i, 1:ni_aux_id_ipd[i]] = which(aux_id_ipd, i);
    if (ni_aux_id_agd[i]) wi_aux_id_agd[i, 1:ni_aux_id_agd[i]] = which(aux_id_agd, i);
  }
  
  if (ni_ipd) X_ipd = X[1:ni_ipd, ];
  if (ni_agd) X_agd = X[(ni_ipd + 1):(ni_ipd + nint * max(int_id)), ];
  
}
parameters {
  // Parameters on QR scale
  vector[nX] beta_tilde;
  
  // Spline shrinkage SDs and non-centered parameterisation smoothing
  vector<lower=0>[n_aux] sigma;
  array[n_aux] vector[n_scoef-1] u_aux;
}
transformed parameters {
  // -- log likelihood --
  vector[ni_ipd] log_L_ipd;
  vector[ni_agd] log_L_agd;
  
  // -- Spline coefficients --
  array[n_aux] vector[n_scoef-1] lscoef; // logit spline coefficients
  array[n_aux] vector[n_scoef] scoef; // spline coefficients

  // -- Back-transformed parameters --
  vector[nX] allbeta = QR? R_inv * beta_tilde : beta_tilde;
  // Study baselines
  vector[ns] mu = allbeta[1:ns];
  // Treatment effects
  vector[nt - 1] gamma = allbeta[(ns + 1):(ns + nt - 1)];
  // Regression terms
  vector[nX - ns - (nt - 1)] beta = allbeta[(ns + nt):nX];

  // -- Construct spline coefficients with random walk prior around constant hazard --
  for (i in 1:n_aux) {
    lscoef[i] = cumulative_sum(u_aux[i] .* prior_lscoef_weight[i]) * sigma[i] + prior_lscoef_location[i];
    scoef[i] = softmax(append_row(0, lscoef[i]));
  }

  // -- IPD log likelihood --
  // Loop over aux parameters (i.e. by study)
  if (ni_ipd) {
    vector[ni_ipd] eta_ipd = X_ipd * beta_tilde;
    
    for (i in 1:n_aux) {
      int ni = ni_aux_id_ipd[i];
  
      if (ni) {
        array[ni] int wi = wi_aux_id_ipd[i, 1:ni];
        log_L_ipd[wi] = loglik(ipd_time[wi],
                               ipd_itime[wi],
                               ipd_status[wi],
                               eta_ipd[wi],
                               scoef[i]);
      }
    }
  }

  // -- AgD log likelihood --
  if (ni_agd) {
    vector[nint * max(int_id)] eta_agd = X_agd * beta_tilde;
    
    if (nint > 1) {  // If integration points are used
      // Loop over aux parameters first (i.e. by study) for efficiency
      for (i in 1:n_aux) {
        int ni = ni_aux_id_agd[i];
  
        if (ni) {
          array[ni] int wi = wi_aux_id_agd[i, 1:ni];
          
          for (j in 1:ni) {  // loop over times
            vector[nint] log_L_ii;

            log_L_ii = loglik_a(agd_time[wi[j]],
                                agd_itime[wi[j]],
                                agd_status[wi[j]],
                                eta_agd[((int_id[wi[j]]-1)*nint + 1):((int_id[wi[j]]-1)*nint + nint)],
                                scoef[i]);
  
            log_L_agd[wi[j]] = log_sum_exp(log_L_ii) - log(nint);
          }
        }
      }
    } else {  // If no integration
      // Loop over aux parameters (i.e. by study)
      for (i in 1:n_aux) {
        int ni = ni_aux_id_agd[i];
    
        if (ni) {
          array[ni] int wi = wi_aux_id_agd[i, 1:ni];
          log_L_agd[wi] = loglik(agd_time[wi],
                                 agd_itime[wi],
                                 agd_status[wi],
                                 eta_agd[int_id[wi]],
                                 scoef[i]);
        }
      }
    }
  }
}
model {
  // -- Priors --
  // These prior statements will cause Stan to raise warnings regarding transformed
  // parameters possibly needing Jacobian adjustments. These should be ignored, as
  // the transformation is entirely linear.
  mu ~ normal(0, prior_intercept_sd);
  beta ~ normal(0, prior_reg_sd);
  gamma ~ normal(0, prior_trt_sd);
  
  // RW1 prior on spline coefficients
  for (i in 1:n_aux) u_aux[i] ~ std_normal();
  sigma ~ normal(0, prior_sigma_sd);

  // -- Likelihood --
  target += log_L_ipd;
  target += log_L_agd;
}
generated quantities {
  // Log likelihood
  vector[ni_ipd + ni_agd] log_lik;

  if (ni_ipd) log_lik[1:ni_ipd] = log_L_ipd;
  if (ni_agd) log_lik[(ni_ipd + 1):(ni_ipd + ni_agd)] = log_L_agd;
}


==> anc/rstan/survival_param.stan <==
functions {
  
  // -- Which entries are equal to a given value --
  array[] int which(array[] int x, int y) {
    int n = num_elements(x);
    array[n] int w; // Over-allocate w and then truncate later
    int c = 1;
    for (i in 1:n) {
      if (x[i] == y) {
        w[c] = i;
        c += 1;
      }
    }
    return w[1:(c-1)];
  } 
  
  array[] int nwhich_all(array[] int x, int max_id) {
    array[max_id] int w = rep_array(0, max_id);
    for (i in 1:num_elements(x)) {
      if (x[i]) w[x[i]] += 1;
    }
    return w;
  }
  
  // -- Generalised Gamma ldpf --
  real gengamma_lpdf(real y, real mu, real sigma, real k) {
    // Parameterisation of Lawless
	  real Q = pow(k, -0.5);
	  real w = Q * (log(y) - mu) / sigma;
	  return -log(sigma) - log(y) - 0.5 * log(k) * (1 - 2 * k) + k * (w - exp(w)) - lgamma(k);
  }

  //-- log Survival functions --
  // For efficiency we need two forms: one vectorised over individuals (IPD), 
  // one vectorised over integration points (AgD)
  
  vector lS_ipd(int dist, vector y, vector eta, real aux, real aux2) {
    // aux is shape, except for lognormal sdlog, gengamma sigma
    // aux2 is only for gengamma k

    int n = num_elements(y);
    vector[n] out;

    if (dist == 1) { // Exponential
      out = -y .* exp(eta);
    } else if (dist == 2) { // Weibull
      out = -pow(y, aux) .* exp(eta);
    } else if (dist == 3) { // Gompertz
      out = -exp(eta)./aux .* expm1(aux * y);
    } else if (dist == 4) { // Exponential AFT
      out = -y .* exp(-eta);
    } else if (dist == 5) { // Weibull AFT
      out = -pow(y, aux) .* exp(-aux * eta);
    } else if (dist == 6) { // log Normal
      for (i in 1:n) out[i] = lognormal_lccdf(y[i] | eta[i], aux);
    } else if (dist == 7) { // log logistic
      out = -log1p(pow(y ./ exp(eta), aux));
    } else if (dist == 8) { // Gamma
      vector[n] eeta = exp(-eta);
      for (i in 1:n) out[i] = gamma_lccdf(y[i] | aux, eeta[i]);
    } else if (dist == 9) { // Generalised Gamma
      real Q = inv(sqrt(aux2));
      vector[n] w = exp(Q * (log(y) - eta) / aux) * aux2;
      out = log1m(gamma_p(aux2, w));
    }

    return out;
  }
  
  vector lS_agd(int dist, real y, vector eta, real aux, real aux2) {
    // aux is shape, except for lognormal sdlog, gengamma sigma
    // aux2 is only for gengamma k
    
    int n = num_elements(eta);
    vector[n] out;
    
    if (dist == 1) { // Exponential
      out = -y * exp(eta);
    } else if (dist == 2) { // Weibull
      out = -pow(y, aux) * exp(eta);
    } else if (dist == 3) { // Gompertz
      out = -exp(eta)/aux * expm1(aux * y);
    } else if (dist == 4) { // Exponential AFT
      out = -y * exp(-eta);
    } else if (dist == 5) { // Weibull AFT
      out = -pow(y, aux) * exp(-aux * eta);
    } else if (dist == 6) { // log Normal
      for (i in 1:n) out[i] = lognormal_lccdf(y | eta[i], aux);
    } else if (dist == 7) { // log logistic
      out = -log1p(pow(y ./ exp(eta), aux));
    } else if (dist == 8) { // Gamma
      vector[n] eeta = exp(-eta);
      for (i in 1:n) out[i] = gamma_lccdf(y | aux, eeta[i]);
    } else if (dist == 9) { // Generalised Gamma
      real Q = inv(sqrt(aux2));
      vector[n] w = exp(Q * (log(y) - eta) / aux) * aux2;
      out = log1m(gamma_p(aux2, w));
    }

    return out;
  }
  
  // -- log Hazard functions --
  // For efficiency we need two forms: one vectorised over individuals (IPD), 
  // one vectorised over integration points (AgD)
  
  vector lh_ipd(int dist, vector y, vector eta, real aux, real aux2) {
    // aux is shape, except for lognormal sdlog, gengamma scale
    // aux2 is only for gengamma shape

    int n = num_elements(y);
    vector[n] out;

    if (dist == 1) { // Exponential
      out = eta;
    } else if (dist == 2) { // Weibull
      out = log(aux) + eta + lmultiply(aux - 1, y);
    } else if (dist == 3) { // Gompertz
      out = eta + (aux * y);
    } else if (dist == 4) { // Exponential AFT
      out = -eta;
    } else if (dist == 5) { // Weibull AFT
      out = log(aux) - (aux * eta) + lmultiply(aux - 1, y);
    } else if (dist == 6) { // log Normal
      for (i in 1:n) out[i] = lognormal_lpdf(y[i] | eta[i], aux) - lognormal_lccdf(y[i] | eta[i], aux);
    } else if (dist == 7) { // log logistic
      out = log(aux) - eta + (aux - 1)*(log(y) - eta) - log1p(pow(y ./ exp(eta), aux));
    } else if (dist == 8) { // Gamma
      vector[n] eeta = exp(-eta);
      for (i in 1:n) out[i] = gamma_lpdf(y[i] | aux, eeta[i]) - gamma_lccdf(y[i] | aux, eeta[i]);
    } else if (dist == 9) { // Generalised Gamma
      // Not used, lpdf used directly
    }

    return out;
  }
  
  vector lh_agd(int dist, real y, vector eta, real aux, real aux2) {
    // aux is shape, except for lognormal sdlog, gengamma scale
    // aux2 is only for gengamma shape
    
    int n = num_elements(eta);
    vector[n] out;

    if (dist == 1) { // Exponential
      out = eta;
    } else if (dist == 2) { // Weibull
      out = log(aux) + eta + lmultiply(aux - 1, y);
    } else if (dist == 3) { // Gompertz
      out = eta + (aux * y);
    } else if (dist == 4) { // Exponential AFT
      out = -eta;
    } else if (dist == 5) { // Weibull AFT
      out = log(aux) - (aux * eta) + lmultiply(aux - 1, y);
    } else if (dist == 6) { // log Normal
      for (i in 1:n) out[i] = lognormal_lpdf(y | eta[i], aux) - lognormal_lccdf(y | eta[i], aux);
    } else if (dist == 7) { // log logistic
      out = log(aux) - eta + (aux - 1)*(log(y) - eta) - log1p(pow(y ./ exp(eta), aux));
    } else if (dist == 8) { // Gamma
      vector[n] eeta = exp(-eta);
      for (i in 1:n) out[i] = gamma_lpdf(y | aux, eeta[i]) - gamma_lccdf(y | aux, eeta[i]);
    } else if (dist == 9) { // Generalised Gamma
      // Not used, lpdf used directly
    }

    return out;
  }
  
  // -- log likelihood function --
  // For efficiency we need two forms: one vectorised over individuals (IPD), 
  // one vectorised over integration points (AgD)
  
  vector loglik_ipd(int dist, vector time, array[] int status, vector eta, real aux, real aux2) {
    int n = num_elements(eta);
    vector[n] l;

    // Make certain models more efficient by using ldpf directly
    if (dist == 6 || dist == 8 || dist == 9) {
      array[n - sum(status)] int w0 = which(status, 0);
      
      // Censored
      l[w0] = lS_ipd(dist, time[w0], eta[w0], aux, aux2);

      // Observed events
      if (dist == 6) for (i in 1:n) if (status[i] == 1) l[i] = lognormal_lpdf(time[i] | eta[i], aux);
      if (dist == 8) {
        vector[n] eeta = exp(-eta);
        for (i in 1:n) if (status[i] == 1) l[i] = gamma_lpdf(time[i] | aux, eeta[i]);
      }
      if (dist == 9) for (i in 1:n) if (status[i] == 1) l[i] = gengamma_lpdf(time[i] | eta[i], aux, aux2);

    } else {
      array[sum(status)] int w1 = which(status, 1);

      // All observations get survival contribution
      l = lS_ipd(dist, time, eta, aux, aux2);

      // Observed events get additional hazard contribution
      l[w1] += lh_ipd(dist, time[w1], eta[w1], aux, aux2);
    }

    return l;
  }
  
  vector loglik_agd(int dist, real time, int status, vector eta, real aux, real aux2) {
    
    int n = num_elements(eta);
    vector[n] l;

    // Make certain models more efficient by using ldpf directly
    if (dist == 6 || dist == 8 || dist == 9) {
      if (status == 0) { // Censored
        l = lS_agd(dist, time, eta, aux, aux2);
      } else { // Observed
        if (dist == 6) for (i in 1:n) l[i] = lognormal_lpdf(time | eta[i], aux);
        if (dist == 8) {
          vector[n] eeta = exp(-eta);
          for (i in 1:n) l[i] = gamma_lpdf(time | aux, eeta[i]);
        }
        if (dist == 9) for (i in 1:n) l[i] = gengamma_lpdf(time | eta[i], aux, aux2);
      }
    } else {
      if (status == 0) { // Censored
        l = lS_agd(dist, time, eta, aux, aux2);
      } else { // Observed
        l = lS_agd(dist, time, eta, aux, aux2) + lh_agd(dist, time, eta, aux, aux2);
      }
    }

    return l;
  }

}
data {
  // -- Constants --
  int<lower=0> ns_ipd; // number of IPD studies
  int<lower=0> ns_agd; // number of AgD studies
  int<lower=0> ni_ipd; // total number of IPD individuals
  int<lower=0> ni_agd; // total number of AgD data points
  int<lower=1> nt; // number of treatments
  int<lower=1> nint; // number of samples for numerical integration
  int<lower=0> nX; // number of columns of design matrix
  
  // -- Survival data --
  vector<lower=0>[ni_ipd + ni_agd] time; // observation time
  array[ni_ipd + ni_agd] int<lower=0, upper=1> status; // event status (0 = censored, 1 = event)
  
  // -- Auxiliary parameter details --
  array[ni_ipd + ni_agd] int<lower=1> aux_id; // aux id (e.g. study id for a PH/AFT model)

  // -- Integration point details --
  array[ni_agd] int<lower=1> int_id; // integration sample id (i.e. for an arm or study)
  
  // -- Distribution flag --
  int<lower=1, upper=9> dist;
  // 1 = Exponential PH
  // 2 = Weibull PH
  // 3 = Gompertz PH
  // 4 = Exponential AFT
  // 5 = Weibull AFT
  // 6 = log Normal AFT
  // 7 = log logistic AFT
  // 8 = Gamma AFT
  // 9 = Generalised Gamma AFT

  // -- Design matrix --
  // Either X, or QR Q if QR=TRUE
  matrix[ni_ipd + (ni_agd ? nint * max(int_id) : 0), nX] X;
  
  // -- QR decomposition --
  int<lower=0, upper=1> QR; // QR decomposition flag (1=used QR decomposition)
  matrix[QR ? nX : 0, QR ? nX : 0] R_inv;
  
  // -- Priors --
  real<lower=0> prior_intercept_sd;
  real<lower=0> prior_reg_sd;
  real<lower=0> prior_trt_sd;
  real<lower=0> prior_aux_sd;
  real<lower=0> prior_aux2_sd;
}
transformed data {
  // Exponential model indicator, 0 = exponential
  int<lower=0, upper=1> nonexp = (dist == 1 || dist == 4) ? 0 : 1;
  // Generalised Gamma model indicator, 1 = gengamma
  int<lower=0, upper=1> gengamma = dist >= 9 ? 1 : 0;
  int n_aux_id = max(aux_id); // Number of auxiliary parameters (e.g. number of studies)

  // Split out IPD and AgD 
  vector[ni_ipd] time_ipd = head(time, ni_ipd);
  vector[ni_agd] time_agd = tail(time, ni_agd);
  
  array[ni_ipd] int status_ipd = head(status, ni_ipd);
  array[ni_agd] int status_agd = tail(status, ni_agd);
  
  matrix[ni_ipd, nX] X_ipd;
  matrix[ni_agd ? nint * max(int_id) : 0, nX] X_agd;
  
  array[ni_ipd] int aux_id_ipd = nonexp ? head(aux_id, ni_ipd) : rep_array(1, ni_ipd);
  array[ni_agd] int aux_id_agd = nonexp ? tail(aux_id, ni_agd) : rep_array(1, ni_agd);
  
  // -- Aux ID indexing arrays --
  // For efficiency we will loop over aux_id's, vectorising within each group

  // Number of observations within each ID
  array[n_aux_id] int ni_aux_id_ipd = nwhich_all(aux_id_ipd, n_aux_id);
  array[n_aux_id] int ni_aux_id_agd = nwhich_all(aux_id_agd, n_aux_id);
  
  // Index lookup - which observations belong to group i?
  array[n_aux_id, max(ni_aux_id_ipd)] int wi_aux_id_ipd;
  array[n_aux_id, max(ni_aux_id_agd)] int wi_aux_id_agd;

  for (i in 1:n_aux_id) {
    if (ni_aux_id_ipd[i]) wi_aux_id_ipd[i, 1:ni_aux_id_ipd[i]] = which(aux_id_ipd, i);
    if (ni_aux_id_agd[i]) wi_aux_id_agd[i, 1:ni_aux_id_agd[i]] = which(aux_id_agd, i);
  }
  
  // Split out IPD and AgD
  if (ni_ipd) X_ipd = X[1:ni_ipd, ];
  if (ni_agd) X_agd = X[(ni_ipd + 1):(ni_ipd + nint * max(int_id)), ];
}
parameters {
  // Parameters on QR scale
  vector[nX] beta_tilde;
  
  // Auxiliary parameters for parametric model (typically shape)
  // Exponential model has shape = 1 so parameter is removed (zero dim)
  vector<lower=0>[nonexp ? ns_ipd + ns_agd : 0] aux;
  // Second auxiliary parameter for generalised gamma
  vector<lower=0>[gengamma ? ns_ipd + ns_agd : 0] aux2;
}
transformed parameters {
  // -- Back-transformed parameters --
  vector[nX] allbeta = QR ? R_inv * beta_tilde : beta_tilde;
  // Study intercepts
  vector[ns_ipd + ns_agd] mu = allbeta[1:(ns_ipd + ns_agd)];
  // Treatment effects
  vector[nt - 1] gamma = allbeta[(ns_ipd + ns_agd + 1):(ns_ipd + ns_agd + nt - 1)];
  // Regression terms
  vector[nX - (nt-1) - ns_ipd - ns_agd] beta = allbeta[(ns_ipd + ns_agd + nt):nX];
  
  // -- log likelihood contributions --
  vector[ni_ipd + ni_agd] log_lik;
  
  // -- Evaluate IPD likelihood --
  if (ni_ipd) {
    vector[ni_ipd] eta_ipd = X_ipd * beta_tilde;  // Linear predictor
    
    // Loop over aux IDs
    for (i in 1:n_aux_id) {
        int ni = ni_aux_id_ipd[i];

        if (ni) {
          array[ni] int wi = wi_aux_id_ipd[i, 1:ni];
          real auxi;
          real aux2i;
          if (nonexp) auxi = aux[i];
          if (gengamma) aux2i = aux2[i];

          log_lik[wi] = loglik_ipd(dist,
                                   time_ipd[wi],
                                   status_ipd[wi],
                                   eta_ipd[wi],
                                   auxi,
                                   aux2i);
        }
      }
  }
  
  // -- Evaluate AgD likelihood --
  if (ni_agd) {
    vector[nint * max(int_id)] eta_agd = X_agd * beta_tilde;  // Linear predictor
    
    // Loop over aux IDs
    for (i in 1:n_aux_id) {
      int ni = ni_aux_id_agd[i];

      if (ni) {
        array[ni] int wi = wi_aux_id_agd[i, 1:ni];
        real auxi = nonexp ? aux[i] : 0;
        real aux2i = gengamma ? aux2[i] : 0;

        // Loop over observations, evaluating marginal likelihood for each via integration
        for (j in 1:ni) {
          vector[nint] log_L_ii;

          log_L_ii = loglik_agd(dist,
                                time_agd[wi[j]],
                                status_agd[wi[j]],
                                eta_agd[((int_id[wi[j]]-1)*nint + 1):((int_id[wi[j]]-1)*nint + nint)],
                                auxi,
                                aux2i);

          log_lik[ni_ipd + wi[j]] = log_sum_exp(log_L_ii) - log(nint);
        }
      }
    }
  }
}
model {
  // -- Priors --
  // These prior statements will cause Stan to raise warnings regarding transformed
  // parameters possibly needing Jacobian adjustments. These should be ignored, as
  // the transformation is entirely linear.
  mu ~ normal(0, prior_intercept_sd);
  beta ~ normal(0, prior_reg_sd);
  gamma ~ normal(0, prior_trt_sd);
  aux ~ normal(0, prior_aux_sd);
  aux2 ~ normal(0, prior_aux2_sd);
  
  // -- Likelihood --
  target += log_lik;
}

